Where Compositionality Hides: Shared-Content Interference in Vision-Language Retrieval

Paired compositional benchmarks such as Winoground ask each image to prefer its matching caption and each caption to prefer its matching image. A failed Group decision can come from a wrong caption preference or from the cross-image comparison alone, and Group Score merges the two. Choosing between retraining the encoder and changing the scoring rule therefore requires separating them. We study mean-erasure, which projects each frozen image embedding away from the mean of the two normalized candidate captions. We prove that the projection preserves every within-image caption ranking and makes Group Score equal baseline Text Score. On Winoground, mean-erasure raises CLIP ViT-B/32 Group Score from 9% to 31%, and five CLIP and SigLIP checkpoints gain 21 to 27 percentage points. ColorSwap shows a similar gain for color-object binding. A score decomposition shows that about 60% of Image failures already score the correct joint assignment above the swapped one and fail only on an offset between the two images. Fixed corrections and a learned bilinear scorer gain under one point. A direction estimated from retrieved captions gains about five points with two captions and falls below baseline with sixteen. Before retraining an encoder for paired retrieval, measure the Group loss that mean-erasure recovers: gains beyond baseline Text Score require changing the caption decisions themselves.

==> anc/README.md <==
# Ancillary files: Where Compositionality Hides

The paper studies paired mean-erasure, its Group--Text identity, and the decisions that remain after the scoring correction. Results distinguish saved Winoground aggregate outputs from descriptive manuscript summaries. The latter are not independently replicated encoder runs.

## Evidence used by the paper

- `results/winoground_existing_run.json` contains the retained five-checkpoint Winoground aggregate, including matched and unrelated caption-mean directions.
- `results/audit_report.json` reconstructs counts and uncertainty intervals and records synthetic algebra checks.
- `results/revision_audit.json` verifies the error partition, symmetric diagnostic, rotation invariance, normalized-Image counterexample, and five-checkpoint gain intervals.
- ColorSwap, category, strength, fixed-correction, and top-K tables retain the supplied result summaries. Their run-level provenance and missing uncertainty are stated in the paper's evidence-coverage appendix.

## Run the included audits

Use Python 3.10 or later with NumPy and SciPy installed:

```bash
python code/audit_results.py
python code/revision_audit.py
```

Run these commands from this directory. They use included aggregate results and synthetic vectors. They do not download models or reproduce the original benchmark encodings. Synthetic checks verify the mathematics, not benchmark performance.

## Paired diagnostic defaults and cost

Normalize image and caption embeddings. Use the mean of the two actual candidate captions as the erasure direction, full strength `alpha=1`, and normalize each image residual before cosine scoring. Scores use strict comparisons; ties fail. The theoretical Group--Text identity assumes a nonzero mean and nonzero residuals.

`code/metrics.py` uses float64 arithmetic for its audit. A direction norm at most `1e-12` yields a zero direction; a residual norm at most `1e-12` yields a zero scoring vector. These cases extend the code beyond the theorem's nonzero-vector domain. Record their counts when interpreting results.

The projection requires O(d) arithmetic and temporary storage for embeddings of dimension d. Cached embeddings are reused; there are no extra encoder forward passes for the paired projection. The paper reports an operation-count bound rather than measured wall-clock overhead.

When both candidate captions are available, the projection diagnoses how much Group loss comes from cross-image scoring. It preserves caption preferences, so it cannot improve 1x2 caption accuracy or fix baseline Text failures.

## Fresh extraction and paired evaluation

Install extraction dependencies from `code/requirements.txt` in a separate environment. Example commands are:

```bash
python code/extract_embeddings.py --dataset facebook/winoground --model clip-b32 --device cuda --output runs/clip_b32_wino
python code/paired_diagnostics.py runs/clip_b32_wino/embeddings.npz --output runs/clip_b32_wino/diagnostics.json
```

Record explicit checkpoint and dataset revisions for a new evaluation. The saved aggregate names a different dataset mirror, so a fresh extraction should not be assumed to reproduce it exactly. Official datasets may require access through their providers.

The paired diagnostic code reports the full strength sweep, unrelated-direction control, symmetric operation, and pass-set overlap. Its optional SVD analysis is a utility, not an experiment reported in this paper.

## Retrieval-derived directions

```bash
python code/topk_audit.py runs/clip_b32_wino/embeddings.npz --output runs/topk.json
```

The default audit gallery has all 800 caption entries from the 400 benchmark pairs, including duplicates. Stable gallery order resolves retrieval ties. An optional external bank changes that gallery and must be recorded. The original reported top-K sweep has no saved gallery manifest.

The implementation reports `K=2,4,8,16,32`; this sweep is not a test-set selection rule. Select K using separate validation data for a new application. Report Text, Image, Group, and gallery retrieval scores, because retrieved directions can lower caption accuracy. Excluding annotated foils is an annotation-using stress test, not a deployment policy.

## Fixed corrections and archival utilities

`code/hubness_audit.py` evaluates inverted-softmax normalization with an explicit reference-caption bank. The fixed geometric controls are in `legacy/03_metric_replacements/unified_interventions.py`. The paper compares the supplied settings and summarizes their results; it does not claim that every baseline family has been optimized.

`code/bilinear_audit.py` implements the learned bilinear scorer and `code/llava_likelihood.py` the LLaVA evaluation reported in the paper. `legacy/01_probing_tests/corrected_probe_eval.py` implements the SugarCrepe probe, and `legacy/04_concept_erasure/concept_erasure_eval.py` the noun-prompt control. `code/spectral_audit.py` is a utility; the paper makes no coordinate-correlation claim. Other files under `legacy/` are archived utilities.


==> anc/code/audit_results.py <==
"""Recompute retained aggregate results; no encoder experiment is run here."""
import itertools
import json
import math
from pathlib import Path
import numpy as np
from scipy.stats import binomtest

ROOT = Path(__file__).resolve().parents[1]

def wilson(k, n, z=1.959963984540054):
    p = k/n
    den = 1 + z*z/n
    center = (p + z*z/(2*n))/den
    half = z*math.sqrt(p*(1-p)/n + z*z/(4*n*n))/den
    return [100*(center-half), 100*(center+half)]

def passes(s):
    t = (s[...,0,0] > s[...,0,1]) & (s[...,1,1] > s[...,1,0])
    v = (s[...,0,0] > s[...,1,0]) & (s[...,1,1] > s[...,0,1])
    return t, v, t & v

def check_algebra():
    rng = np.random.default_rng(26399)
    s = rng.normal(size=(10000,2,2))
    a = s.mean(axis=-1)
    b = (s[...,0] - s[...,1])/2
    m = b[:,0]-b[:,1]
    o = abs(a[:,0]-a[:,1])
    t,v,g = passes(s)
    centered = s-a[...,None]
    ct,cv,cg = passes(centered)
    assert np.array_equal(v, m > o)
    assert np.array_equal(t, ct)
    assert np.array_equal(cv, m > 0)
    assert np.array_equal(cg, t)
    assert np.array_equal(~v, (m <= 0) | ((m > 0) & (m <= o)))
    normalized = centered/rng.uniform(.05,2,(10000,2,1))
    nt,nv,ng = passes(normalized)
    assert np.array_equal(nt,t) and np.array_equal(ng,t)
    # Arbitrary additive row/column shifts leave joint assignment invariant.
    shifted = s+rng.normal(size=(10000,2,1))+rng.normal(size=(10000,1,2))
    match = shifted[:,0,0]+shifted[:,1,1]-shifted[:,0,1]-shifted[:,1,0]
    assert np.array_equal(match>0,m>0)
    # Exhaust all possible orderings for the i.i.d. continuous-score null.
    perms = np.array(list(itertools.permutations(range(4))),dtype=float).reshape(-1,2,2)
    chance_raw = [float(x.mean()) for x in passes(perms)]
    pc = perms-perms.mean(axis=-1,keepdims=True)
    chance_centered = [float(x.mean()) for x in passes(pc)]
    # Equally spaced ranks create assignment-sum ties: enumerate raw only;
    # centered Image = 1/2 follows exchangeability for continuous untied sums.
    assert np.allclose(chance_raw,[.25,.25,1/6])
    assert chance_centered[0] == .25 and chance_centered[2] == .25
    # Unit-vector geometry and the full-space residual.
    images = rng.normal(size=(1000,2,16)); captions = rng.normal(size=(1000,2,16))
    images /= np.linalg.norm(images,axis=-1,keepdims=True)
    captions /= np.linalg.norm(captions,axis=-1,keepdims=True)
    raw = images @ captions.transpose(0,2,1)
    mean = captions.mean(axis=1)
    mean /= np.linalg.norm(mean,axis=-1,keepdims=True)
    residual = images - np.sum(images*mean[:,None,:],axis=-1,keepdims=True)*mean[:,None,:]
    projected = residual @ captions.transpose(0,2,1)
    error = float(np.max(abs(projected-(raw-raw.mean(axis=-1,keepdims=True)))))
    assert error < 1e-12
    nr = residual/np.linalg.norm(residual,axis=-1,keepdims=True)
    assert np.array_equal(passes(nr@captions.transpose(0,2,1))[2],passes(raw)[0])
    # Degenerate cases are exact ties, not arbitrary winners.
    assert not any(bool(x) for x in passes(np.zeros((2,2))))
    single = images-np.sum(images*captions[:,0,None,:],axis=-1,keepdims=True)*captions[:,0,None,:]
    single_scores=single@captions.transpose(0,2,1)
    single_scores[:,:,0]=0.0  # exact algebraic zeros
    assert not passes(single_scores)[1].any()
    return dict(random_matrices=10000,random_embedding_pairs=1000,
                max_projection_error=error,raw_iid_chance=chance_raw,
                normalized_image_changes=int(np.sum(nv!=cv)))

def main():
    source=ROOT/'results/winoground_existing_run.json'
    records=json.loads(source.read_text())
    rows=[]; derived=[]
    for r in records:
        a=r['A_baseline']; c=r['C_row_centering']; e=r['B_mean_erasure']
        counts={k:round(v*400) for k,v in a.items()}
        jc=round(c['I']*400); ec=round(e['I']*400)
        assert math.isclose(c['G'],a['T'],abs_tol=1e-6)
        assert math.isclose(e['G'],a['T'],abs_tol=1e-6)
        assert math.isclose(r['frac_offset_kill'],(jc-counts['I'])/400,abs_tol=1e-6)
        f=100*(jc-counts['I'])/(400-counts['I'])
        rows.append(f"{r['model']} & {100*a['T']:.2f} & {100*a['I']:.2f} & {100*a['G']:.2f} & {100*c['I']:.2f} & {100*e['I']:.2f} & {f:.1f} " + r'\\')
        derived.append(dict(model=r['model'],n=400,raw_counts=counts,joint_count=jc,
                            normalized_erasure_image_count=ec,
                            positive_margin_image_failures=jc-counts['I'],
                            share_of_image_failures=f,
                            ratio_of_medians=r['median_offset']/r['median_margin'],
                            joint_wilson95=wilson(jc,400),
                            joint_binomial_one_sided=binomtest(jc,400,.5,alternative='greater').pvalue,
                            group_increase_wilson95=wilson(counts['T']-counts['G'],400)))
    (ROOT/'results/wino_rows.tex').write_text('\n'.join(rows)+'\n')
    report=dict(source=str(source.relative_to(ROOT)),new_encoder_runs=False,
                algebra_checks=check_algebra(),derived=derived)
    (ROOT/'results/audit_report.json').write_text(json.dumps(report,indent=2)+'\n')
    print(json.dumps(report,indent=2))

if __name__=='__main__': main()


==> anc/code/bilinear_audit.py <==
"""In-domain and cross-domain fixed scorer; all selection uses validation pairs."""
import argparse,json
from pathlib import Path
import numpy as np
import torch
from metrics import passes,score

def main():
    p=argparse.ArgumentParser(description=__doc__);p.add_argument('embeddings',type=Path)
    p.add_argument('--transfer',type=Path);p.add_argument('--output',type=Path,required=True)
    p.add_argument('--seed',type=int,default=26399);p.add_argument('--epochs',type=int,default=100)
    p.add_argument('--weight-decays',type=float,nargs='+',default=[.1,.01,.001,.0001,.00001])
    p.add_argument('--learning-rate',type=float,default=.001);p.add_argument('--device',default='cpu')
    a=p.parse_args();a.output.mkdir(parents=True,exist_ok=True)
    z=np.load(a.embeddings,allow_pickle=False);v=z['images'];t=z['texts'];n,_,d=v.shape
    ids=np.random.default_rng(a.seed).permutation(n);ntrain=int(.6*n);nval=int(.2*n)
    train,valid,test=ids[:ntrain],ids[ntrain:ntrain+nval],ids[ntrain+nval:]
    if min(map(len,[train,valid,test]))<2:raise ValueError('Not enough pairs for train/validation/test')
    vv=torch.tensor(v,dtype=torch.float32,device=a.device);tt=torch.tensor(t,dtype=torch.float32,device=a.device)
    identity=torch.eye(d,device=a.device);candidates=[];best=None
    for wd in a.weight_decays:
        torch.manual_seed(a.seed);matrix=torch.nn.Parameter(identity.clone())
        opt=torch.optim.Adam([matrix],lr=a.learning_rate)
        for epoch in range(a.epochs):
            s=vv[train]@matrix@tt[train].transpose(-1,-2)
            margins=torch.stack([s[:,0,0]-s[:,0,1],s[:,1,1]-s[:,1,0],s[:,0,0]-s[:,1,0],s[:,1,1]-s[:,0,1]])
            loss=torch.nn.functional.softplus(-margins).mean()+wd*(matrix-identity).square().mean()
            opt.zero_grad();loss.backward();opt.step()
        with torch.no_grad():sv=(vv[valid]@matrix@tt[valid].transpose(-1,-2)).cpu().numpy()
        val=passes(sv).mean(0);rec={'lambda_identity_regularization':wd,'validation_metrics':val.tolist()};candidates.append(rec)
        if best is None or val[2]>best[0]:best=(val[2],wd,matrix.detach().cpu().numpy().copy())
    _,wd,matrix=best;pred=v[test]@matrix@t[test].transpose(0,2,1)
    out={'seed':a.seed,'train_indices':train.tolist(),'validation_indices':valid.tolist(),'test_indices':test.tolist(),
         'model_selection':'validation Group Score only; first configuration wins ties','candidates':candidates,
         'selected_regularization':wd,'regularization':'mean squared distance from identity, not AdamW decay',
         'test_baseline':passes(score(v[test],t[test])).mean(0).tolist(),'test_bilinear':passes(pred).mean(0).tolist(),
         'protocol_status':'reconstructed protocol; not claimed identical to historical training'}
    np.save(a.output/'matrix.npy',matrix);np.savez_compressed(a.output/'test_scores.npz',baseline=score(v[test],t[test]),bilinear=pred,indices=test)
    if a.transfer:
        zz=np.load(a.transfer,allow_pickle=False);tv=zz['images'];tx=zz['texts']
        if tv.shape[-1]!=d:raise ValueError('Transfer features must use same checkpoint and feature space')
        sp=tv@matrix@tx.transpose(0,2,1)
        out['transfer']={'baseline':passes(score(tv,tx)).mean(0).tolist(),'bilinear':passes(sp).mean(0).tolist(),
                          'test_used_for_selection':False}
        np.savez_compressed(a.output/'transfer_scores.npz',baseline=score(tv,tx),bilinear=sp)
    (a.output/'metrics.json').write_text(json.dumps(out,indent=2));print(a.output)
if __name__=='__main__':main()


==> anc/code/encode_triplets.py <==
"""Encode single-image compositional pairs and external caption banks.
JSONL schema for spectral inputs: image, positive, negative; optional id/category.
TXT bank: one caption per line. All encodings must use the same checkpoint.
"""
import argparse,json
from pathlib import Path
import numpy as np
from PIL import Image
import torch
from transformers import AutoModel,AutoProcessor
from extract_embeddings import MODELS,feature
from metrics import unit

def main():
    p=argparse.ArgumentParser(description=__doc__);src=p.add_mutually_exclusive_group(required=True)
    src.add_argument('--triplets',type=Path);src.add_argument('--caption-bank',type=Path)
    p.add_argument('--model',default='clip-b32');p.add_argument('--revision');p.add_argument('--device',default='cpu')
    p.add_argument('--output',type=Path,required=True);p.add_argument('--batch-size',type=int,default=32)
    a=p.parse_args();hf=MODELS.get(a.model,a.model)
    model=AutoModel.from_pretrained(hf,revision=a.revision,torch_dtype=torch.float32).to(a.device).eval()
    proc=AutoProcessor.from_pretrained(hf,revision=a.revision)
    def text(items):
        with torch.inference_mode():
            inputs=proc(text=items,padding='max_length' if 'siglip' in hf else True,truncation=True,return_tensors='pt').to(a.device)
            return unit(feature(model.get_text_features(**inputs)).cpu().numpy())
    a.output.parent.mkdir(parents=True,exist_ok=True)
    if a.caption_bank:
        captions=[x for x in a.caption_bank.read_text().splitlines() if x.strip()]
        out=np.concatenate([text(captions[i:i+a.batch_size]) for i in range(0,len(captions),a.batch_size)])
        np.savez_compressed(a.output,texts=out,captions=np.array(captions))
    else:
        records=[json.loads(x) for x in a.triplets.read_text().splitlines() if x.strip()]
        images=[];pos=[];neg=[]
        for i in range(0,len(records),a.batch_size):
            batch=records[i:i+a.batch_size];ims=[]
            for r in batch:
                path=Path(r['image']);path=path if path.is_absolute() else a.triplets.parent/path
                with Image.open(path) as im:ims.append(im.convert('RGB'))
            with torch.inference_mode():
                inp=proc(images=ims,return_tensors='pt').to(a.device)
                images.append(unit(feature(model.get_image_features(**inp)).cpu().numpy()))
            pos.append(text([r['positive'] for r in batch]));neg.append(text([r['negative'] for r in batch]))
        np.savez_compressed(a.output,images=np.concatenate(images),positive=np.concatenate(pos),negative=np.concatenate(neg),
                            ids=np.array([str(r.get('id',i)) for i,r in enumerate(records)]),
                            categories=np.array([str(r.get('category','')) for r in records]))
    a.output.with_suffix('.metadata.json').write_text(json.dumps({'model':hf,'revision':getattr(model.config,'_commit_hash',None),
        'input':str(a.triplets or a.caption_bank),'image_preprocessing':'full decoded image, checkpoint processor'},indent=2))
if __name__=='__main__':main()


==> anc/code/export_manifest.py <==
"""Export a Hugging Face paired benchmark to explicit local images + JSONL.
Default fields are facebook/winoground. Use --field-map for other schemas.
No automatic swaps or label inference are performed.
"""
import argparse,json
from pathlib import Path
from datasets import load_dataset

def main():
    p=argparse.ArgumentParser(description=__doc__);p.add_argument('--dataset',required=True)
    p.add_argument('--revision');p.add_argument('--split',default='test');p.add_argument('--output',type=Path,required=True)
    p.add_argument('--field-map',default='image_0,image_1,caption_0,caption_1')
    a=p.parse_args();keys=a.field_map.split(',')
    if len(keys)!=4:raise ValueError('field-map must contain image0,image1,caption0,caption1 column names')
    ds=load_dataset(a.dataset,revision=a.revision,split=a.split)
    if set(keys)-set(ds.column_names):raise ValueError(f'Available columns: {ds.column_names}; set explicit mapping')
    a.output.mkdir(parents=True,exist_ok=True);images=a.output/'images';images.mkdir(exist_ok=True)
    with (a.output/'pairs.jsonl').open('w') as f:
        for i,row in enumerate(ds):
            paths=[]
            for j in [0,1]:
                rel=f'images/{i:06d}_{j}.png';row[keys[j]].convert('RGB').save(a.output/rel);paths.append(rel)
            f.write(json.dumps({'id':str(row.get('id',i)),'image0':paths[0],'image1':paths[1],
                                'caption0':row[keys[2]],'caption1':row[keys[3]],
                                'category':str(row.get('tag',row.get('type','')))},ensure_ascii=False)+'\n')
    (a.output/'provenance.json').write_text(json.dumps({'dataset':a.dataset,'requested_revision':a.revision,
          'fingerprint':getattr(ds,'_fingerprint',None),'split':a.split,'field_map':keys,'n':len(ds)},indent=2))
if __name__=='__main__':main()


==> anc/code/extract_embeddings.py <==
"""Extract paired pooled features from a local JSONL manifest or Hugging Face dataset.

Manifest record: {id, image0, image1, caption0, caption1, category(optional)}.
Local image paths resolve relative to the manifest. Diagonal pairs must match.
HF defaults match facebook/winoground. Explicit column flags support ColorSwap,
BiVLC, and other datasets without guessing their schema or correspondence.
"""
import argparse,json,platform
from pathlib import Path
import numpy as np
from PIL import Image
import torch,transformers
from transformers import AutoModel,AutoProcessor
from metrics import unit,audit

MODELS={'clip-b32':'openai/clip-vit-base-patch32',
        'clip-l14':'openai/clip-vit-large-patch14',
        'laion-b32':'laion/CLIP-ViT-B-32-laion2B-s34B-b79K',
        'siglip-base':'google/siglip-base-patch16-224',
        'siglip-so400m':'google/siglip-so400m-patch14-384'}

def feature(x):
    if torch.is_tensor(x): return x
    for key in ['image_embeds','text_embeds','pooler_output']:
        v=getattr(x,key,None)
        if torch.is_tensor(v): return v
    raise TypeError('Model did not return projected pooled features')

def main():
    p=argparse.ArgumentParser(description=__doc__)
    src=p.add_mutually_exclusive_group(required=True)
    src.add_argument('--manifest',type=Path); src.add_argument('--dataset')
    p.add_argument('--dataset-revision'); p.add_argument('--split',default='test')
    p.add_argument('--image0-key',default='image_0');p.add_argument('--image1-key',default='image_1')
    p.add_argument('--caption0-key',default='caption_0');p.add_argument('--caption1-key',default='caption_1')
    p.add_argument('--category-key',default='tag')
    p.add_argument('--model',default='clip-b32');p.add_argument('--model-revision')
    p.add_argument('--device',default='cpu');p.add_argument('--batch-size',type=int,default=16)
    p.add_argument('--output',type=Path,required=True)
    args=p.parse_args(); args.output.mkdir(parents=True,exist_ok=True)
    if args.manifest:
        records=[json.loads(x) for x in args.manifest.read_text().splitlines() if x.strip()]
        root=args.manifest.resolve().parent; ds=records; fingerprint=None
        keys=['image0','image1','caption0','caption1']
    else:
        from datasets import load_dataset
        ds=load_dataset(args.dataset,split=args.split,revision=args.dataset_revision)
        fingerprint=getattr(ds,'_fingerprint',None);root=None
        keys=[args.image0_key,args.image1_key,args.caption0_key,args.caption1_key]
        missing=set(keys)-set(ds.column_names)
        if missing: raise ValueError(f'Missing columns {missing}; available: {ds.column_names}. Supply explicit keys.')
    hf=MODELS.get(args.model,args.model)
    torch.manual_seed(26399)
    model=AutoModel.from_pretrained(hf,revision=args.model_revision,torch_dtype=torch.float32).to(args.device).eval()
    proc=AutoProcessor.from_pretrained(hf,revision=args.model_revision)
    vv=[]; tt=[]; captions=[]; ids=[]; cats=[]
    def read_image(value):
        if isinstance(value,Image.Image): return value.convert('RGB')
        path=Path(value); path=(root/path) if root and not path.is_absolute() else path
        with Image.open(path) as image: return image.convert('RGB')
    with torch.inference_mode():
        for start in range(0,len(ds),args.batch_size):
            batch=[ds[j] for j in range(start,min(start+args.batch_size,len(ds)))]
            images=[read_image(r[k]) for r in batch for k in keys[:2]]
            texts=[str(r[k]) for r in batch for k in keys[2:]]
            ip=proc(images=images,return_tensors='pt').to(args.device)
            tp=proc(text=texts,return_tensors='pt',padding='max_length' if 'siglip' in hf.lower() else True,truncation=True).to(args.device)
            v=feature(model.get_image_features(**ip)).float().cpu().numpy()
            t=feature(model.get_text_features(**tp)).float().cpu().numpy()
            vv.append(unit(v).reshape(len(batch),2,-1));tt.append(unit(t).reshape(len(batch),2,-1))
            captions.extend([[r[keys[2]],r[keys[3]]] for r in batch])
            ids.extend([str(r.get('id',start+j)) for j,r in enumerate(batch)])
            cats.extend([str(r.get('category',r.get(args.category_key,''))) for r in batch])
            print(f'{min(start+len(batch),len(ds))}/{len(ds)}',flush=True)
    v=np.concatenate(vv);t=np.concatenate(tt)
    np.savez_compressed(args.output/'embeddings.npz',images=v,texts=t,captions=np.array(captions),ids=np.array(ids),categories=np.array(cats))
    # CLIP visual projection output basis for optional spectral analysis.
    projection=getattr(model,'visual_projection',None)
    if projection is not None and hasattr(projection,'weight'):
        w=projection.weight.detach().float().cpu().numpy()
        u,sv,_=np.linalg.svd(w,full_matrices=False)
        np.savez_compressed(args.output/'visual_svd.npz',basis=u,singular_values=sv)
    summary,arrays=audit(v,t)
    np.savez_compressed(args.output/'scores.npz',**arrays)
    (args.output/'metrics.json').write_text(json.dumps(summary,indent=2))
    meta={k:str(val) if isinstance(val,Path) else val for k,val in vars(args).items()}
    meta.update(model_id=hf,resolved_model_revision=getattr(model.config,'_commit_hash',None),dataset_fingerprint=fingerprint,
                python=platform.python_version(),torch=torch.__version__,transformers=transformers.__version__,
                numpy=np.__version__,image_preprocessing='original decoded RGB, checkpoint processor; no preliminary resizing',
                scoring_dtype='float64 after float32 extraction',metrics_order=['Text','Image','Group'])
    (args.output/'metadata.json').write_text(json.dumps(meta,indent=2))
    print(json.dumps(summary,indent=2))
if __name__=='__main__':main()


==> anc/code/hubness_audit.py <==
"""Corpus-based inverted-softmax normalization, with the external bank explicit."""
import argparse,json
from pathlib import Path
import numpy as np
from scipy.special import logsumexp
from metrics import score,passes,unit,paired_bootstrap

def main():
    p=argparse.ArgumentParser(description=__doc__);p.add_argument('embeddings',type=Path)
    p.add_argument('--bank',type=Path,required=True);p.add_argument('--beta',type=float,nargs='+',default=[1,5,10,20,50])
    p.add_argument('--output',type=Path,required=True);p.add_argument('--bootstrap',type=int,default=10000)
    a=p.parse_args();z=np.load(a.embeddings,allow_pickle=False);bank=np.load(a.bank,allow_pickle=False)
    bank=unit(bank['texts'] if isinstance(bank,np.lib.npyio.NpzFile) else bank)
    v=unit(z['images']);t=unit(z['texts']);s=score(v,t);base=passes(s)
    flat=v.reshape(-1,v.shape[-1]);similarities=np.einsum('id,jd->ij',flat,bank)
    out={'bank_path':str(a.bank),'bank_size':len(bank),'baseline':base.mean(0).tolist(),'conditions':[]}
    for beta in a.beta:
        penalty=logsumexp(beta*similarities,axis=-1).reshape(len(v),2)
        # log is monotone, so avoid unstable exponentiation.
        corrected=beta*s-penalty[:,:,None];new=passes(corrected)
        out['conditions'].append({'beta':beta,'metrics':new.mean(0).tolist(),
                    'paired_group_difference':paired_bootstrap(new[:,2].astype(int)-base[:,2],draws=a.bootstrap)})
    out['selection']='all beta values reported; no test-selected best-model claim'
    a.output.parent.mkdir(parents=True,exist_ok=True);a.output.write_text(json.dumps(out,indent=2))
if __name__=='__main__':main()


==> anc/code/llava_likelihood.py <==
"""LLaVA system comparison using explicit Yes/No continuation likelihoods.
This uses patch features, not the pooled CLIP vectors of the paired audit.
Manifest schema is the same as extract_embeddings.py. No generation is used.
"""
import argparse,json,platform
from pathlib import Path
import numpy as np
from PIL import Image
import torch,transformers
from transformers import AutoProcessor,LlavaForConditionalGeneration
from metrics import passes

def main():
    p=argparse.ArgumentParser(description=__doc__);p.add_argument('manifest',type=Path)
    p.add_argument('--model',default='llava-hf/llava-1.5-7b-hf');p.add_argument('--revision')
    p.add_argument('--device',default='cuda');p.add_argument('--output',type=Path,required=True)
    a=p.parse_args();a.output.mkdir(parents=True,exist_ok=True)
    records=[json.loads(x) for x in a.manifest.read_text().splitlines() if x.strip()]
    dtype=torch.float16 if a.device.startswith('cuda') else torch.float32
    proc=AutoProcessor.from_pretrained(a.model,revision=a.revision)
    model=LlavaForConditionalGeneration.from_pretrained(a.model,revision=a.revision,torch_dtype=dtype).to(a.device).eval()
    scores=[];details=[]
    for row in records:
        matrix=np.zeros((2,2));rec={'id':row['id'],'likelihoods':[]}
        for i in [0,1]:
            path=Path(row[f'image{i}']);path=path if path.is_absolute() else a.manifest.parent/path
            with Image.open(path) as im: image=im.convert('RGB')
            for j in [0,1]:
                prompt=f"USER: <image>\nDoes this image match the following description? {row[f'caption{j}']} Answer yes or no.\nASSISTANT:"
                prefix=proc(text=prompt,images=image,return_tensors='pt')['input_ids'][0]
                lps=[];lengths=[]
                for answer in [' Yes',' No']:
                    batch=proc(text=prompt+answer,images=image,return_tensors='pt')
                    ids=batch['input_ids'][0];cut=len(prefix)
                    if not torch.equal(ids[:cut],prefix):raise RuntimeError('Token boundary changed; cannot isolate answer reliably')
                    if len(ids)<=cut:raise RuntimeError('Answer has no tokens')
                    batch={k:v.to(a.device,dtype=dtype) if k=='pixel_values' else v.to(a.device) for k,v in batch.items()}
                    with torch.inference_mode():
                        logits=model(**batch).logits.float()[0]
                    # Hugging Face may expand a single image placeholder internally.
                    # Continuation is always at the tail; align using actual logits length.
                    count=len(ids)-cut;start=logits.shape[0]-count-1
                    target=ids[cut:].to(a.device)
                    lp=logits[start:start+count].log_softmax(-1).gather(1,target[:,None]).sum().item()
                    lps.append(lp);lengths.append(count)
                matrix[i,j]=lps[0]-np.logaddexp(lps[0],lps[1])
                rec['likelihoods'].append({'image':i,'caption':j,'yes_no_loglikelihood':lps,'answer_token_counts':lengths})
        scores.append(matrix);details.append(rec)
        # Atomic progress checkpoints; incomplete files never masquerade as complete run.
        tmp=a.output/'progress.json.tmp';tmp.write_text(json.dumps({'complete':False,'processed':len(scores),'expected':len(records),'details':details}));tmp.replace(a.output/'progress.json')
        print(f'{len(scores)}/{len(records)}',flush=True)
    s=np.array(scores);np.savez_compressed(a.output/'scores.npz',scores=s,ids=np.array([r['id'] for r in records]))
    result={'complete':True,'n':len(records),'metrics_order':['Text','Image','Group'],'metrics':passes(s).mean(0).tolist(),
            'model':a.model,'revision':getattr(model.config,'_commit_hash',None),'dtype':str(dtype),
            'python':platform.python_version(),'torch':torch.__version__,'transformers':transformers.__version__,
            'readout':'dense patch features; not identical pooled CLIP embeddings','prompt_template':prompt.replace(records[-1]['caption1'],'{caption}'),
            'score':'log P(Yes)/(P(Yes)+P(No)); full continuation likelihood, no length normalization',
            'protocol_status':'reconstructed; historical exact prompting/tokenization must be compared'}
    (a.output/'metrics.json').write_text(json.dumps(result,indent=2));print(result)
if __name__=='__main__':main()


==> anc/code/metrics.py <==
"""Strict paired metrics and a numerically explicit mean-erasure diagnostic."""
import numpy as np

def unit(x):
    x=np.asarray(x,dtype=np.float64)
    n=np.linalg.norm(x,axis=-1,keepdims=True)
    if np.any(n<1e-12): raise ValueError('Input contains a zero embedding')
    return x/n

def passes(s,tolerance=0.):
    s=np.asarray(s,dtype=np.float64)
    if s.shape[-2:]!=(2,2) or not np.isfinite(s).all():
        raise ValueError('Expected finite (...,2,2) scores, diagonal assignment')
    t=(s[...,0,0]-s[...,0,1]>tolerance)&(s[...,1,1]-s[...,1,0]>tolerance)
    i=(s[...,0,0]-s[...,1,0]>tolerance)&(s[...,1,1]-s[...,0,1]>tolerance)
    return np.stack([t,i,t&i],axis=-1)

def score(v,t): return np.einsum('nid,njd->nij',v,t)

def erase(v,direction,tol=1e-12):
    v=np.asarray(v,dtype=np.float64); direction=np.asarray(direction,dtype=np.float64)
    dn=np.linalg.norm(direction,axis=-1,keepdims=True)
    d=np.divide(direction,dn,out=np.zeros_like(direction),where=dn>tol)
    raw=v-np.sum(v*d,axis=-1,keepdims=True)*d
    rn=np.linalg.norm(raw,axis=-1,keepdims=True)
    normal=np.divide(raw,rn,out=np.zeros_like(raw),where=rn>tol)
    return raw,normal,rn[...,0]

def audit(v,t):
    v=unit(v); t=unit(t); s=score(v,t)
    a=s.mean(-1); b=(s[...,0]-s[...,1])/2
    m=b[:,0]-b[:,1]; o=abs(a[:,0]-a[:,1])
    center=s-a[...,None]
    raw,normalized,norms=erase(v,t.mean(1)[:,None,:])
    eraw=score(raw,t); enorm=score(normalized,t)
    base=passes(s); cp=passes(center); ep=passes(enorm)
    output={'n':len(s),'baseline':base.mean(0).tolist(),
            'row_centered':cp.mean(0).tolist(),'normalized_erasure':ep.mean(0).tolist(),
            'joint_count':int((m>0).sum()),'positive_margin_image_failures':int(((m>0)&~base[:,1]).sum()),
            'median_signed_margin':float(np.median(m)),'median_offset_gap':float(np.median(o)),
            'group_pass_mismatches':int(np.sum(ep[:,2]!=base[:,0])),
            'image_pass_mismatches_center_vs_normalized':int(np.sum(cp[:,1]!=ep[:,1])),
            'projection_center_max_abs_error':float(abs(eraw-center).max()),
            'degenerate_residuals':int((norms<=1e-12).sum()),
            'tolerance_sweep':{str(tau):{'baseline':passes(s,tau).mean(0).tolist(),
                                        'erasure':passes(enorm,tau).mean(0).tolist()}
                               for tau in [0.,1e-10,1e-8,1e-6]}}
    return output,{'scores':s,'centered_scores':center,'erased_scores':enorm,
                   'margin':m,'offset':o,'projection_norms':norms,
                   'baseline_pass':base,'centered_pass':cp,'erased_pass':ep}

def paired_bootstrap(delta,seed=26399,draws=10000):
    """CI and descriptive bootstrap tail, not a calibrated null-hypothesis p-value."""
    rng=np.random.default_rng(seed); delta=np.asarray(delta,dtype=float)
    means=[]
    for start in range(0,draws,200):
        ids=rng.integers(0,len(delta),size=(min(200,draws-start),len(delta)))
        means.extend(delta[ids].mean(1))
    return {'difference':float(delta.mean()),'ci95':np.quantile(means,[.025,.975]).tolist(),
            'bootstrap_tail_le_zero':float(np.mean(np.asarray(means)<=0)),'draws':draws,'seed':seed}


==> anc/code/paired_diagnostics.py <==
"""Score identities, normalized/unnormalized sweeps, caption controls, spectral placement."""
import argparse,json
from pathlib import Path
import numpy as np
from scipy.stats import spearmanr
from metrics import audit,erase,score,passes,paired_bootstrap

def main():
    p=argparse.ArgumentParser(description=__doc__);p.add_argument('embeddings',type=Path)
    p.add_argument('--svd',type=Path);p.add_argument('--output',type=Path,required=True)
    p.add_argument('--seed',type=int,default=26399);a=p.parse_args()
    z=np.load(a.embeddings,allow_pickle=False);v=z['images'];t=z['texts'];n=len(v)
    out,arrays=audit(v,t);base=passes(score(v,t));rng=np.random.default_rng(a.seed)
    out['group_gain']=paired_bootstrap(arrays['erased_pass'][:,2].astype(int)-base[:,2],a.seed)
    out['sweep']=[]
    cm=t.mean(1);cm/=np.linalg.norm(cm,axis=-1,keepdims=True).clip(1e-12)
    for alpha in np.linspace(0,1,11):
        er=v-alpha*np.sum(v*cm[:,None,:],axis=-1,keepdims=True)*cm[:,None,:]
        norm=np.linalg.norm(er,axis=-1,keepdims=True)
        normalized=np.divide(er,norm,out=np.zeros_like(er),where=norm>1e-12)
        out['sweep'].append({'alpha':float(alpha),'raw':passes(score(er,t)).mean(0).tolist(),
                             'normalized':passes(score(normalized,t)).mean(0).tolist()})
    # Derangement by cyclic shift after random ordering; no identity assignments.
    perm_order=rng.permutation(n);perm=np.empty(n,dtype=int)
    if n<2:raise ValueError('Controls require at least 2 pairs')
    perm[perm_order]=np.roll(perm_order,1)
    other=t[perm];_,wrong,_=erase(v,other.mean(1)[:,None,:])
    out['permutation']=perm.tolist()
    out['wrong_direction_original_candidates']=passes(score(wrong,t)).mean(0).tolist()
    out['permuted_candidates_pseudolabel_only']=passes(score(wrong,other)).mean(0).tolist()
    for j in [0,1]:
        _,e,_=erase(v,t[:,j,None,:]);s=score(e,t);noise=float(abs(s[:,:,j]).max())
        s[:,:,j]=0.0
        out[f'single_caption_{j}']={'exact_zero_column_metrics':passes(s).mean(0).tolist(),'floating_residual_max':noise}
    _,et,_=erase(t,v.mean(1)[:,None,:]);symmetric=passes(score(v,et))
    out['symmetric']=symmetric.mean(0).tolist()
    er=arrays['erased_pass'][:,2];es=symmetric[:,2]
    out['group_overlap']={key:int(mask.sum()) for key,mask in
                          {'row_only':er&~es,'column_only':es&~er,'both':er&es,'neither':~er&~es}.items()}
    if 'categories' in z:
        out['categories']={str(c):{'n':int((z['categories']==c).sum()),
                         'baseline':base[z['categories']==c].mean(0).tolist(),
                         'erasure':arrays['erased_pass'][z['categories']==c].mean(0).tolist()}
                           for c in np.unique(z['categories'])}
    if a.svd:
        q=np.load(a.svd)['basis'];delta=(t[:,0]-t[:,1])/2
        k=max(1,int(q.shape[1]*.2));coords=delta@q
        energy=np.sum(coords[:,-k:]**2,axis=-1)/np.sum(coords**2,axis=-1).clip(1e-30)
        gain=er.astype(int)-base[:,2].astype(int)
        stat=spearmanr(energy,gain)
        out['spectral_placement']={'bottom_quintile_delta_energy_mean':float(energy.mean()),
                                   'rho_gain':float(stat.statistic),'p_gain':float(stat.pvalue)}
    a.output.parent.mkdir(parents=True,exist_ok=True)
    a.output.write_text(json.dumps(out,indent=2,allow_nan=False));print(a.output)
if __name__=='__main__':main()


==> anc/code/requirements.txt <==
numpy==1.26.4
scipy==1.14.1
torch==2.5.1
torchvision==0.20.1
transformers==4.46.3
datasets==3.1.0
Pillow==11.0.0
scikit-learn==1.5.2
nltk==3.9.1
tqdm==4.67.1
sentencepiece==0.2.0
accelerate==1.1.1


==> anc/code/revision_audit.py <==
"""Verify retained results and paired-score implications without an encoder run.

Run from the supplementary directory: python code/revision_audit.py
Synthetic inputs below check identities and must not be reported as benchmark data.
"""
import json, math, re
from pathlib import Path
import numpy as np
from audit_results import wilson, check_algebra
from metrics import unit, score, erase, passes

ROOT = Path(__file__).resolve().parents[1]

def main():
    rows=json.loads((ROOT/'results/winoground_existing_run.json').read_text())
    derived=[]
    for row in rows:
        base=row['A_baseline']; me=row['B_mean_erasure']
        counts={k:round(v*400) for k,v in base.items()}
        assert abs(me['G']-base['T'])<1e-6
        assert abs(me['T']-base['T'])<1e-6
        gain=counts['T']-counts['G']
        joint=round(row['C_row_centering']['I']*400)
        assert abs(row['frac_offset_kill']-(joint-counts['I'])/400)<1e-6
        derived.append({'model':row['model'],'baseline_group':counts['G'],
                        'erased_group':counts['T'],'recovered_pairs':gain,
                        'gain_pp':gain/4,'gain_wilson95_pp':wilson(gain,400),
                        'positive_margin_image_failures':joint-counts['I'],
                        'image_failure_share_percent':100*(joint-counts['I'])/(400-counts['I'])})
    assert [r['recovered_pairs'] for r in derived]==[88,107,84,91,100]
    assert [round(rows[0]['E_random_pair_dir'][k]*400) for k in ['T','I','G']]==[96,42,28]
    rng=np.random.default_rng(26399)
    images=unit(rng.normal(size=(2000,2,32)));captions=unit(rng.normal(size=(2000,2,32)))
    baseline=passes(score(images,captions))
    _,projected,_=erase(images,captions.mean(1)[:,None,:]);after=passes(score(projected,captions))
    assert np.array_equal(after[:,0],baseline[:,0])
    assert np.array_equal(after[:,2],baseline[:,0])
    assert np.all(after[baseline[:,2],2])
    assert np.all(~after[~baseline[:,0],2])
    _,symmetric,_=erase(captions,images.mean(1)[:,None,:]);sp=passes(score(images,symmetric))
    assert np.array_equal(sp[:,2],baseline[:,1])
    assert np.array_equal(after[:,2]&sp[:,2],baseline[:,2])
    q,_=np.linalg.qr(rng.normal(size=(32,32)))
    _,rotated,_=erase(images@q,(captions@q).mean(1)[:,None,:])
    assert np.allclose(score(rotated,captions@q),score(projected,captions),atol=1e-12)
    # Reproduce the normalized-Image counterexample in the appendix.
    v=unit(np.array([[[0,.4,math.sqrt(.84)],[math.sqrt(.96),.2,0]]]))
    t=unit(np.array([[[math.sqrt(3)/2,.5,0],[math.sqrt(3)/2,-.5,0]]]))
    s=score(v,t);centered=s-s.mean(-1,keepdims=True)
    _,e,_=erase(v,t.mean(1)[:,None,:])
    assert passes(centered)[0,1] and not passes(score(e,t))[0,1]
    out={'source':'results/winoground_existing_run.json','new_encoder_runs':False,
         'derived':derived,'synthetic_embedding_pairs':len(images),
         'checked':['caption-rank invariance','Group equals baseline Text',
                    'baseline Group passes retained','caption failures remain Group failures',
                    'symmetric Group equals baseline Image','pass-set intersection',
                    'rotation invariance','normalized Image counterexample'],
         'existing_algebra_audit':check_algebra()}
    target=ROOT/'results/revision_audit.json'
    target.write_text(json.dumps(out,indent=2)+'\n')
    print('PASS: saved counts, intervals, and paired-score identities. Output:',target)

if __name__=='__main__':main()


==> anc/code/spectral_audit.py <==
"""Explicit reconstructed mass/AUC estimands; historical percentages are not hardcoded.
Input NPZ: images (N,D), positive (N,D), negative (N,D). Pair split is shared
across bases; selection occurs on train and attribution on held-out pairs.
"""
import argparse,json
from pathlib import Path
import numpy as np
from scipy.stats import rankdata,spearmanr
from metrics import unit

def auc(pos,neg):
    n=len(pos);r=rankdata(np.concatenate([pos,neg]),axis=0,method='average')
    return (r[:n].sum(0)-n*(n+1)/2)/(n*n)

def estimates(fp,fn,selected):
    mass=(abs(fp).mean(0)+abs(fn).mean(0))/2
    disc=abs(auc(fp,fn)-.5)
    mass_share=float(mass[selected].sum()/mass.sum()) if mass.sum()>0 else None
    disc_share=float(disc[selected].sum()/disc.sum()) if disc.sum()>0 else None
    return {'absolute_mass_share':mass_share,'auc_excess_share':disc_share,
            'mass_over_auc_share':mass_share/disc_share if disc_share else None}

def main():
    p=argparse.ArgumentParser(description=__doc__);p.add_argument('input',type=Path)
    p.add_argument('--svd',type=Path);p.add_argument('--seed',type=int,default=26399)
    p.add_argument('--rotations',type=int,default=10);p.add_argument('--permutations',type=int,default=100)
    p.add_argument('--bootstrap',type=int,default=1000);p.add_argument('--fraction',type=float,default=.2)
    p.add_argument('--output',type=Path,required=True);a=p.parse_args()
    z=np.load(a.input,allow_pickle=False);v=unit(z['images']);pos=unit(z['positive']);neg=unit(z['negative'])
    if v.ndim!=2 or v.shape!=pos.shape or v.shape!=neg.shape:raise ValueError('Need equal (N,D) arrays')
    n,d=v.shape
    if n<10:raise ValueError('Need at least 10 pairs for held-out analysis')
    rng=np.random.default_rng(a.seed);order=rng.permutation(n);cut=int(.8*n);train=order[:cut];test=order[cut:]
    bases=[('native',np.eye(d))]
    if a.svd:
        q=np.load(a.svd)['basis']
        if q.shape!=(d,d):raise ValueError('SVD basis must be square in joint output space')
        bases.append(('visual_projection_svd',q))
    for j in range(a.rotations):bases.append((f'random_rotation_{j}',np.linalg.qr(rng.normal(size=(d,d)))[0]))
    out={'seed':a.seed,'train_indices':train.tolist(),'test_indices':test.tolist(),
         'definition':'M=mean absolute positive/negative interaction; D=abs(AUC-0.5); train-selected coordinates',
         'historical_estimator_equivalence_verified':False,'bases':{}}
    for name,q in bases:
        vq=np.einsum('nd,dk->nk',v,q);pq=np.einsum('nd,dk->nk',pos,q);nq=np.einsum('nd,dk->nk',neg,q);fp=vq*pq;fn=vq*nq
        k=max(1,int(d*a.fraction));tm=(abs(fp[train]).mean(0)+abs(fn[train]).mean(0))/2
        high=np.argsort(tm)[-k:];result=estimates(fp[test],fn[test],high)
        result['selected_indices']=high.tolist()
        result['in_sample_descriptive']=estimates(fp,fn,np.argsort((abs(fp).mean(0)+abs(fn).mean(0))/2)[-k:])
        # Two explicitly named magnitude definitions for repeatable condition manifests.
        mags={'interaction_abs':(abs(fp[train]).mean(0)+abs(fn[train]).mean(0))/2,
              'image_rms':np.sqrt(np.mean(vq[train]**2,axis=0))}
        test_disc=abs(auc(fp[test],fn[test])-.5)
        result['magnitude_correlations']={}
        for magname,mag in mags.items():
            stat=spearmanr(mag,test_disc)
            result['magnitude_correlations'][magname]={'rho':float(stat.statistic),'p':float(stat.pvalue)}
        boot=[]
        for _ in range(a.bootstrap):
            ids=rng.choice(test,len(test),replace=True);boot.append(estimates(fp[ids],fn[ids],high)['mass_over_auc_share'])
        valid=[x for x in boot if x is not None]
        result['ratio_ci95']=np.quantile(valid,[.025,.975]).tolist() if valid else None
        null=[]
        for _ in range(a.permutations):
            swaps=rng.integers(0,2,(n,1)).astype(bool)
            pp=np.where(swaps,fn,fp);nn=np.where(swaps,fp,fn)
            # Repeat train-side selection of top-discriminative coordinates under each null.
            selected=np.argsort(abs(auc(pp[train],nn[train])-.5))[-max(1,int(.05*d)):]
            null.append(float(abs(auc(pp[test],nn[test])-.5)[selected].mean()))
        selected=np.argsort(abs(auc(fp[train],fn[train])-.5))[-max(1,int(.05*d)):]
        observed=float(test_disc[selected].mean())
        result['heldout_top5_auc_excess']=observed
        result['selection_aware_permutation_p']=(1+sum(x>=observed for x in null))/(1+len(null))
        out['bases'][name]=result
    a.output.parent.mkdir(parents=True,exist_ok=True)
    a.output.write_text(json.dumps(out,indent=2,allow_nan=False));print(a.output)
if __name__=='__main__':main()


==> anc/code/topk_audit.py <==
"""Audit candidate-derived erasure with explicit gallery composition and foil controls."""
import argparse,json
from pathlib import Path
import numpy as np
from scipy.stats import binomtest
from metrics import unit,score,passes,erase,paired_bootstrap

def main():
    p=argparse.ArgumentParser(description=__doc__);p.add_argument('embeddings',type=Path)
    p.add_argument('--external-bank',type=Path,help='NPY (M,D) or NPZ with texts (M,D); same checkpoint')
    p.add_argument('--external-counts',type=int,nargs='+',default=[0,1000,4126])
    p.add_argument('--k',type=int,nargs='+',default=[2,4,8,16,32])
    p.add_argument('--seed',type=int,default=26399);p.add_argument('--bootstrap',type=int,default=10000)
    p.add_argument('--output',type=Path,required=True);a=p.parse_args()
    z=np.load(a.embeddings,allow_pickle=False);v=unit(z['images']);t=unit(z['texts']);n,_,d=v.shape
    flat=v.reshape(-1,d);paired=t.reshape(-1,d);base=passes(score(v,t));rng=np.random.default_rng(a.seed)
    external=np.empty((0,d))
    if a.external_bank:
        obj=np.load(a.external_bank,allow_pickle=False);external=obj['texts'] if isinstance(obj,np.lib.npyio.NpzFile) else obj
        external=unit(external.reshape(-1,d));external=external[rng.permutation(len(external))]
    counts=[0] if not a.external_bank else sorted(set(a.external_counts))
    if any(x>len(external) for x in counts):raise ValueError('External bank is smaller than a requested count')
    out={'n_pairs':n,'baseline':base.mean(0).tolist(),'seed':a.seed,
         'external_bank':str(a.external_bank) if a.external_bank else None,
         'no_external_experiment_without_bank':not bool(a.external_bank),'conditions':[]}
    for count in counts:
        bank=np.concatenate([paired,external[:count]]);sims=np.einsum('id,jd->ij',flat,bank)
        # Query-specific exclusion uses annotation only as a diagnostic stress test.
        for remove_foil in [False,True]:
            ss=sims.copy();foil=np.arange(2*n)^1
            if remove_foil:ss[np.arange(2*n),foil]=-np.inf
            for k in a.k:
                if k>len(bank)-int(remove_foil):continue
                ix=np.argsort(-ss,axis=1,kind='stable')[:,:k]
                cm=bank[ix].mean(1);_,ev,_=erase(flat,cm)
                new=passes(score(ev.reshape(n,2,d),t));delta=new[:,2].astype(int)-base[:,2].astype(int)
                gains=int((delta>0).sum());losses=int((delta<0).sum())
                pval=binomtest(gains,gains+losses,.5,alternative='greater').pvalue if gains+losses else 1.
                both=np.any(ix==np.arange(2*n)[:,None],axis=1)&np.any(ix==foil[:,None],axis=1)
                # Rank correct captions in the same declared gallery.
                scores_new=np.einsum('id,jd->ij',ev,bank);correct=scores_new[np.arange(2*n),np.arange(2*n)]
                ranks=1+(scores_new>correct[:,None]).sum(1)
                rec={'external_count':count,'gallery_size':len(bank),'k':k,'remove_paired_foil':remove_foil,
                     'foil_exclusion_is_label_using_stress_test':remove_foil,'metrics':new.mean(0).tolist(),
                     'pair_co_retrieval_rate':float(both.mean()),'gains':gains,'losses':losses,
                     'exact_paired_sign_p':float(pval),'paired_bootstrap':paired_bootstrap(delta,a.seed,a.bootstrap),
                     'image_to_text_recall':{str(k0):float((ranks<=k0).mean()) for k0 in [1,5,10]}}
                out['conditions'].append(rec)
    # Family comprises all reported sweeps, not just the best K.
    for rec in out['conditions']:rec['bonferroni_p']=min(1.,rec['exact_paired_sign_p']*len(out['conditions']))
    a.output.parent.mkdir(parents=True,exist_ok=True)
    a.output.write_text(json.dumps(out,indent=2));print(a.output)
if __name__=='__main__':main()


==> anc/legacy/01_probing_tests/corrected_probe_eval.py <==
import torch
from transformers import CLIPModel, CLIPProcessor
from datasets import load_dataset
import numpy as np
from sklearn.neural_network import MLPClassifier
from sklearn.model_selection import train_test_split
import json
from tqdm import tqdm
import os

# Limit thread usage for sklearn to avoid locking up
os.environ['OMP_NUM_THREADS'] = '4'

def main():
    print("Loading model...")
    device = "cuda" if torch.cuda.is_available() else "cpu"
    model = CLIPModel.from_pretrained("openai/clip-vit-base-patch32").to(device)
    processor = CLIPProcessor.from_pretrained("openai/clip-vit-base-patch32")
    
    torch.manual_seed(42)
    np.random.seed(42)
    
    print("Loading dataset...")
    # Using the wds_sugarcrepe subset which has true/false captions
    # Note: we use 4000 pairs to make sure we have enough data to train an MLP
    dataset = load_dataset("haideraltahan/wds_sugarcrepe", split="test")
    
    pre_samples = []
    post_samples = []
    labels = []
    
    print("Extracting features...")
    limit = 3000  # Extract up to 3000 pairs (6000 total samples)
    with torch.no_grad():
        for i, example in enumerate(tqdm(dataset.select(range(min(limit, len(dataset)))))):
            img = example["0.webp"].convert("RGB")
            captions = example["npy"]
            # the original wds structure typically has true caption at index 0, false at index 1.
            # let's verify if that's standard for wds_sugarcrepe:
            true_cap = captions[0]
            false_cap = captions[1]
            
            # Process texts
            text_inputs = processor(text=[true_cap, false_cap], return_tensors="pt", padding=True, truncation=True).to(device)
            text_outputs = model.text_model(**text_inputs)
            text_embeds = model.text_projection(text_outputs.pooler_output)
            text_embeds = text_embeds / text_embeds.norm(dim=-1, keepdim=True)
            t_true = text_embeds[0].cpu().numpy()
            t_false = text_embeds[1].cpu().numpy()
            
            # Use concatenation instead of element-wise product because dims are different
            
            # Process image
            img_inputs = processor(images=[img], return_tensors="pt").to(device)
            vision_outputs = model.vision_model(**img_inputs)
            
            pre_proj = vision_outputs.pooler_output[0].cpu().numpy() # dim 768
            
            post_proj = model.visual_projection(vision_outputs.pooler_output)[0]
            post_proj = post_proj / post_proj.norm(dim=-1, keepdim=True)
            post_proj = post_proj.cpu().numpy() # dim 512
            
            # Match (True Caption) -> Label 1
            pre_samples.append(np.concatenate([pre_proj, t_true]))
            post_samples.append(np.concatenate([post_proj, t_true]))
            labels.append(1)
            
            # Mismatch (False Caption) -> Label 0
            pre_samples.append(np.concatenate([pre_proj, t_false]))
            post_samples.append(np.concatenate([post_proj, t_false]))
            labels.append(0)
            
    X_pre = np.array(pre_samples)
    X_post = np.array(post_samples)
    y = np.array(labels)
    
    # Train/Test Split (80/20)
    n_pairs = len(X_pre) // 2
    indices = np.arange(n_pairs)
    train_idx_pairs, test_idx_pairs = train_test_split(indices, test_size=0.2, random_state=42)
    
    train_idx = np.concatenate([train_idx_pairs*2, train_idx_pairs*2+1])
    test_idx = np.concatenate([test_idx_pairs*2, test_idx_pairs*2+1])
    
    X_pre_train, X_pre_test = X_pre[train_idx], X_pre[test_idx]
    X_post_train, X_post_test = X_post[train_idx], X_post[test_idx]
    y_train, y_test = y[train_idx], y[test_idx]
    
    print("Training pre-projection MLP...")
    # Increase capacity to learn the interaction from concatenated inputs
    clf_pre = MLPClassifier(hidden_layer_sizes=(512, 256), max_iter=1000, random_state=42, early_stopping=True)
    clf_pre.fit(X_pre_train, y_train)
    pre_acc = clf_pre.score(X_pre_test, y_test)
    
    print("Training post-projection MLP...")
    clf_post = MLPClassifier(hidden_layer_sizes=(512, 256), max_iter=1000, random_state=42, early_stopping=True)
    clf_post.fit(X_post_train, y_train)
    post_acc = clf_post.score(X_post_test, y_test)
    
    results = {
        "pre_projection_accuracy": float(pre_acc),
        "post_projection_accuracy": float(post_acc),
        "train_samples": len(y_train),
        "test_samples": len(y_test)
    }
    
    print("Results:", results)
    with open("corrected_probe_results.json", "w") as f:
        json.dump(results, f, indent=2)

if __name__ == "__main__":
    main()


==> anc/legacy/02_feature_importance/aro_svd_correlation.py <==
import torch
import numpy as np
import json
from transformers import CLIPModel, CLIPProcessor
from datasets import load_dataset
from sklearn.neural_network import MLPClassifier
from scipy.stats import spearmanr
from tqdm import tqdm
import os
import warnings
warnings.filterwarnings('ignore')

os.environ['OMP_NUM_THREADS'] = '4'

def main():
    print("Training MLP on ARO (Visual Genome Relations) Post-Projection for importance analysis...")
    device = "cuda" if torch.cuda.is_available() else "cpu"
    model = CLIPModel.from_pretrained("openai/clip-vit-base-patch32").to(device)
    processor = CLIPProcessor.from_pretrained("openai/clip-vit-base-patch32")
    
    # We use a 1000-pair subset to match the statistical power of the SugarCrepe run
    dataset = load_dataset("haideraltahan/wds_flickr30k_order", split="test")
    
    post_samples = []
    labels = []
    
    limit = 1000
    with torch.no_grad():
        for i, example in enumerate(tqdm(dataset.select(range(min(limit, len(dataset)))))):
            img = example["0.webp"].convert("RGB")
            true_cap = example["npy"][0]
            false_cap = example["npy"][1]
            
            text_inputs = processor(text=[true_cap, false_cap], return_tensors="pt", padding=True, truncation=True).to(device)
            t_out = model.text_model(**text_inputs)
            t_embeds = model.text_projection(t_out.pooler_output)
            t_embeds = t_embeds / t_embeds.norm(dim=-1, keepdim=True)
            t_true = t_embeds[0].cpu().numpy()
            t_false = t_embeds[1].cpu().numpy()
            
            img_inputs = processor(images=[img], return_tensors="pt").to(device)
            v_out = model.vision_model(**img_inputs)
            post_proj = model.visual_projection(v_out.pooler_output)[0]
            post_proj = post_proj / post_proj.norm(dim=-1, keepdim=True)
            post_proj = post_proj.cpu().numpy()
            
            post_samples.append(post_proj * t_true)
            labels.append(1)
            
            post_samples.append(post_proj * t_false)
            labels.append(0)
            
    X = np.array(post_samples)
    y = np.array(labels)
    
    # SVD of Visual Projection matrix
    W = model.visual_projection.weight.detach().cpu().numpy() # shape (512, 768)
    U, S, Vh = np.linalg.svd(W, full_matrices=False)
    
    print("Projecting ARO representations onto Singular Basis...")
    U_t = torch.tensor(U.T).float().to(device) # (512, 512)
    
    post_samples_svd = []
    with torch.no_grad():
        for i, example in enumerate(tqdm(dataset.select(range(min(limit, len(dataset)))))):
            img = example["0.webp"].convert("RGB")
            true_cap = example["npy"][0]
            false_cap = example["npy"][1]
            
            text_inputs = processor(text=[true_cap, false_cap], return_tensors="pt", padding=True, truncation=True).to(device)
            t_out = model.text_model(**text_inputs)
            t_embeds = model.text_projection(t_out.pooler_output)
            t_embeds = t_embeds / t_embeds.norm(dim=-1, keepdim=True)
            
            img_inputs = processor(images=[img], return_tensors="pt").to(device)
            v_out = model.vision_model(**img_inputs)
            post_proj = model.visual_projection(v_out.pooler_output)[0]
            post_proj = post_proj / post_proj.norm(dim=-1, keepdim=True)
            
            z_svd = post_proj @ U_t.T # (512,)
            t_true_svd = t_embeds[0] @ U_t.T
            t_false_svd = t_embeds[1] @ U_t.T
            
            post_samples_svd.append((z_svd * t_true_svd).cpu().numpy())
            post_samples_svd.append((z_svd * t_false_svd).cpu().numpy())
            
    X_svd = np.array(post_samples_svd)
    
    clf_svd = MLPClassifier(hidden_layer_sizes=(256,), max_iter=500, random_state=42)
    clf_svd.fit(X_svd, y)
    print("SVD-basis MLP trained. Acc:", clf_svd.score(X_svd, y))
    
    w1_svd = clf_svd.coefs_[0]
    svd_importance = np.linalg.norm(w1_svd, axis=1) # (512,)
    
    corr, p_val = spearmanr(S, svd_importance)
    
    top_k = 50
    top_indices = np.argsort(svd_importance)[-top_k:][::-1]
    bottom_indices = np.argsort(svd_importance)[:top_k]
    
    results = {
        "dataset": "ARO/Flickr30k Order",
        "spearman_correlation": float(corr),
        "p_value": float(p_val),
        "mean_singular_value_of_top_50_important": float(np.mean(S[top_indices])),
        "mean_singular_value_of_bottom_50_important": float(np.mean(S[bottom_indices])),
        "global_mean_singular_value": float(np.mean(S))
    }
    
    print("ARO SVD Results:", results)
    with open("aro_svd_results.json", "w") as f:
        json.dump(results, f, indent=2)

if __name__ == "__main__":
    main()


==> anc/legacy/02_feature_importance/feature_importance.py <==
import torch
import numpy as np
import json
from transformers import CLIPModel, CLIPProcessor
from datasets import load_dataset
from sklearn.neural_network import MLPClassifier
from scipy.stats import spearmanr
from tqdm import tqdm
import os
import warnings
warnings.filterwarnings('ignore')

os.environ['OMP_NUM_THREADS'] = '4'

def main():
    print("Training MLP on SugarCrepe Post-Projection for importance analysis...")
    device = "cuda" if torch.cuda.is_available() else "cpu"
    model = CLIPModel.from_pretrained("openai/clip-vit-base-patch32").to(device)
    processor = CLIPProcessor.from_pretrained("openai/clip-vit-base-patch32")
    
    dataset = load_dataset("haideraltahan/wds_sugarcrepe", split="test")
    
    post_samples = []
    labels = []
    
    limit = 1000
    with torch.no_grad():
        for i, example in enumerate(tqdm(dataset.select(range(min(limit, len(dataset)))))):
            img = example["0.webp"].convert("RGB")
            true_cap = example["npy"][0]
            false_cap = example["npy"][1]
            
            text_inputs = processor(text=[true_cap, false_cap], return_tensors="pt", padding=True, truncation=True).to(device)
            t_out = model.text_model(**text_inputs)
            t_embeds = model.text_projection(t_out.pooler_output)
            t_embeds = t_embeds / t_embeds.norm(dim=-1, keepdim=True)
            t_true = t_embeds[0].cpu().numpy()
            t_false = t_embeds[1].cpu().numpy()
            
            img_inputs = processor(images=[img], return_tensors="pt").to(device)
            v_out = model.vision_model(**img_inputs)
            post_proj = model.visual_projection(v_out.pooler_output)[0]
            post_proj = post_proj / post_proj.norm(dim=-1, keepdim=True)
            post_proj = post_proj.cpu().numpy()
            
            post_samples.append(post_proj * t_true)
            labels.append(1)
            
            post_samples.append(post_proj * t_false)
            labels.append(0)
            
    X = np.array(post_samples)
    y = np.array(labels)
    
    clf = MLPClassifier(hidden_layer_sizes=(256,), max_iter=500, random_state=42)
    clf.fit(X, y)
    print("MLP trained. Acc:", clf.score(X, y))
    
    # Calculate feature importance for MLP
    # A common proxy for importance in 1-hidden layer networks is the norm of the weights attached to each input feature
    w1 = clf.coefs_[0]  # shape (n_features, n_hidden) -> (512, 256)
    feature_importance = np.linalg.norm(w1, axis=1) # shape (512,)
    
    # SVD of Visual Projection matrix
    W = model.visual_projection.weight.detach().cpu().numpy() # shape (512, 768)
    U, S, Vh = np.linalg.svd(W, full_matrices=False)
    
    # Wait: The projection output z = x W^T (if W is out x in). 
    # Let's check dims: x is (768,), W is (512, 768). Output is (512,).
    # Each output dimension z_i corresponds to the i-th row of W.
    # The MLP takes element-wise (z * t). Thus, the i-th dimension of the input to the MLP 
    # directly corresponds to the i-th dimension of the joint space.
    
    # However, Singular Values belong to the *orthogonal directions* (the columns of U), not the standard basis.
    # W = U \Sigma V^T. 
    # If we want to know the importance of *singular directions*, we should project our features onto U!
    # Let's train a new MLP where the input is the projection onto singular directions.
    
    # SVD
    # z = x W^T = x V \Sigma U^T
    # The coordinate in the singular basis of the joint space is:
    # z_svd = z U 
    
    print("Projecting representations onto Singular Basis...")
    U_basis = U # (512, 512)
    # Convert samples to SVD basis
    # X_svd_i = X_i U
    # But wait, X contains z_img * t_text.
    # Do we project z and t separately, then multiply? Yes, cosine similarity is dot product.
    # z^T t = (z U) (t U)^T = z_svd^T t_svd.
    # So we can just element-wise multiply the SVD-projected vectors!
    
    X_svd = []
    for i in range(len(X)):
        # Reconstruct z and t (impossible from product alone, we should have saved them)
        pass 
        
    print("Extracting features again for SVD basis...")
    post_samples_svd = []
    with torch.no_grad():
        for i, example in enumerate(tqdm(dataset.select(range(min(limit, len(dataset)))))):
            img = example["0.webp"].convert("RGB")
            true_cap = example["npy"][0]
            false_cap = example["npy"][1]
            
            text_inputs = processor(text=[true_cap, false_cap], return_tensors="pt", padding=True, truncation=True).to(device)
            t_out = model.text_model(**text_inputs)
            t_embeds = model.text_projection(t_out.pooler_output)
            t_embeds = t_embeds / t_embeds.norm(dim=-1, keepdim=True)
            
            img_inputs = processor(images=[img], return_tensors="pt").to(device)
            v_out = model.vision_model(**img_inputs)
            post_proj = model.visual_projection(v_out.pooler_output)[0]
            post_proj = post_proj / post_proj.norm(dim=-1, keepdim=True)
            
            # Project to SVD basis
            # W = U S V^T
            U_t = torch.tensor(U.T).float().to(device) # (512, 512)
            
            z_svd = post_proj @ U_t.T # (512,)
            t_true_svd = t_embeds[0] @ U_t.T
            t_false_svd = t_embeds[1] @ U_t.T
            
            post_samples_svd.append((z_svd * t_true_svd).cpu().numpy())
            post_samples_svd.append((z_svd * t_false_svd).cpu().numpy())
            
    X_svd = np.array(post_samples_svd)
    
    clf_svd = MLPClassifier(hidden_layer_sizes=(256,), max_iter=500, random_state=42)
    clf_svd.fit(X_svd, y)
    print("SVD-basis MLP trained. Acc:", clf_svd.score(X_svd, y))
    
    w1_svd = clf_svd.coefs_[0]
    svd_importance = np.linalg.norm(w1_svd, axis=1) # (512,)
    
    corr, p_val = spearmanr(S, svd_importance)
    
    # Sort importances
    top_k = 50
    top_indices = np.argsort(svd_importance)[-top_k:][::-1]
    bottom_indices = np.argsort(svd_importance)[:top_k]
    
    results = {
        "spearman_correlation": float(corr),
        "p_value": float(p_val),
        "mean_singular_value_of_top_50_important": float(np.mean(S[top_indices])),
        "mean_singular_value_of_bottom_50_important": float(np.mean(S[bottom_indices])),
        "global_mean_singular_value": float(np.mean(S))
    }
    
    print("Results:", results)
    with open("feature_importance.json", "w") as f:
        json.dump(results, f, indent=2)

if __name__ == "__main__":
    main()


==> anc/legacy/02_feature_importance/multi_model_aro_correlation.py <==
import torch
import numpy as np
import json
import os
from transformers import AutoModel, AutoProcessor
from datasets import load_dataset
from sklearn.neural_network import MLPClassifier
from scipy.stats import spearmanr
from tqdm import tqdm
import warnings
warnings.filterwarnings('ignore')

os.environ['OMP_NUM_THREADS'] = '4'

MODELS_TO_TEST = [
    "openai/clip-vit-base-patch32",
    "laion/CLIP-ViT-B-32-laion2B-s34B-b79K",
    "openai/clip-vit-large-patch14",
    "google/siglip-base-patch16-224",
    "google/siglip-so400m-patch14-384"
]

def analyze_model(model_name, dataset, device, limit=1000, batch_size=32):
    print(f"\n--- Analyzing {model_name} on ARO ---")

    try:
        processor = AutoProcessor.from_pretrained(model_name)
        model = AutoModel.from_pretrained(model_name).to(device)
    except Exception as e:
        print(f"Error loading {model_name}: {e}")
        return None

    model.eval()

    if hasattr(model, 'visual_projection') and model.visual_projection is not None:
        W = model.visual_projection.weight.detach().cpu().numpy()
    elif "siglip" in model_name.lower():
        W = model.vision_model.head.attention.out_proj.weight.detach().cpu().numpy()
    else:
        print(f"Could not find visual projection matrix for {model_name}. Skipping SVD.")
        return None

    print(f"Projection Matrix shape: {W.shape}")
    U, S, Vh = np.linalg.svd(W, full_matrices=False)
    U_t = torch.tensor(U.T).float().to(device)

    post_samples_svd = []
    labels = []

    print("Extracting SVD-basis features...")
    with torch.no_grad():
        # ARO dataset structure
        for i, example in enumerate(tqdm(dataset.select(range(min(limit, len(dataset)))))):
            img = example["0.webp"].convert("RGB")
            true_cap = example["npy"][0]
            false_cap = example["npy"][1]

            if "siglip" in model_name.lower():
                inputs = processor(text=[true_cap, false_cap], images=img, padding="max_length", return_tensors="pt", truncation=True).to(device)
                outputs = model(**inputs)
                t_embeds = outputs.text_embeds
                v_embeds = outputs.image_embeds
            else:
                inputs = processor(text=[true_cap, false_cap], images=img, padding=True, return_tensors="pt", truncation=True).to(device)
                outputs = model(**inputs)
                t_embeds = outputs.text_embeds
                v_embeds = outputs.image_embeds

            t_embeds = t_embeds / t_embeds.norm(dim=-1, keepdim=True)
            v_embeds = v_embeds / v_embeds.norm(dim=-1, keepdim=True)

            if v_embeds.shape[-1] != U_t.shape[0]:
                print(f"Dim mismatch: v_embeds {v_embeds.shape}, U_t {U_t.shape}. Skipping SVD.")
                return None

            z_svd = v_embeds[0] @ U_t.T
            t_true_svd = t_embeds[0] @ U_t.T
            t_false_svd = t_embeds[1] @ U_t.T

            # Element-wise product for XOR logic interaction
            post_samples_svd.append((z_svd * t_true_svd).cpu().numpy())
            labels.append(1)

            post_samples_svd.append((z_svd * t_false_svd).cpu().numpy())
            labels.append(0)

    X = np.array(post_samples_svd)
    y = np.array(labels)

    print("Training MLP...")
    clf = MLPClassifier(hidden_layer_sizes=(256,), max_iter=500, random_state=42)
    clf.fit(X, y)

    w1 = clf.coefs_[0]
    importance = np.linalg.norm(w1, axis=1)

    corr, p_val = spearmanr(S, importance)

    res = {
        "model": model_name,
        "mlp_accuracy": float(clf.score(X, y)),
        "spearman_correlation": float(corr),
        "p_value": float(p_val)
    }
    print("Result:", res)
    return res

def main():
    device = "cuda" if torch.cuda.is_available() else "cpu"
    print(f"Using device: {device}")

    # Using ARO Flickr30k Order dataset
    dataset = load_dataset("haideraltahan/wds_flickr30k_order", split="test")

    results = {}
    for model_name in MODELS_TO_TEST:
        try:
            res = analyze_model(model_name, dataset, device, limit=1000)
            if res:
                results[model_name] = res
        except torch.cuda.OutOfMemoryError:
            print(f"OOM for {model_name}, attempting with smaller limit...")
            try:
                res = analyze_model(model_name, dataset, device, limit=500)
                if res:
                    results[model_name] = res
            except Exception as e:
                print(f"Failed even with reduced limit for {model_name}: {e}")
        except Exception as e:
            print(f"Failed entirely for {model_name}: {e}")

    with open("multi_model_aro_correlations.json", "w") as f:
        json.dump(results, f, indent=2)

    print("\nResults saved to multi_model_aro_correlations.json")
    print(f"Successfully completed {len(results)}/{len(MODELS_TO_TEST)} models")

if __name__ == "__main__":
    import sys
    print(f"Python executable: {sys.executable}", flush=True)
    main()


==> anc/legacy/02_feature_importance/multi_model_correlation.py <==
import torch
import numpy as np
import json
import os
from transformers import AutoModel, AutoProcessor
from datasets import load_dataset
from sklearn.neural_network import MLPClassifier
from scipy.stats import spearmanr
from tqdm import tqdm
import warnings
warnings.filterwarnings('ignore')

os.environ['OMP_NUM_THREADS'] = '4'

MODELS_TO_TEST = [
    "openai/clip-vit-base-patch32",
    "openai/clip-vit-large-patch14",
    "laion/CLIP-ViT-B-32-laion2B-s34B-b79K",
    "google/siglip-base-patch16-224"
]

def analyze_model(model_name, dataset, device, limit=1000):
    print(f"\n--- Analyzing {model_name} ---")
    
    try:
        processor = AutoProcessor.from_pretrained(model_name)
        model = AutoModel.from_pretrained(model_name).to(device)
    except Exception as e:
        print(f"Error loading {model_name}: {e}")
        return None
        
    model.eval()
    
    if hasattr(model, 'visual_projection') and model.visual_projection is not None:
        W = model.visual_projection.weight.detach().cpu().numpy()
    elif "siglip" in model_name.lower():
        W = model.vision_model.head.attention.out_proj.weight.detach().cpu().numpy()
    else:
        print(f"Could not find visual projection matrix for {model_name}. Skipping SVD.")
        return None
        
    print(f"Projection Matrix shape: {W.shape}")
    U, S, Vh = np.linalg.svd(W, full_matrices=False)
    U_t = torch.tensor(U.T).float().to(device)
    
    post_samples_svd = []
    labels = []
    
    print("Extracting SVD-basis features...")
    with torch.no_grad():
        for i, example in enumerate(tqdm(dataset.select(range(min(limit, len(dataset)))))):
            img = example["0.webp"].convert("RGB")
            true_cap = example["npy"][0]
            false_cap = example["npy"][1]
            
            # Use AutoProcessor & AutoModel's robust get_image_features / get_text_features if available
            # SigLIP doesn't use the standard CLIP get_text_features signature. The robust way to get joint embeds in HF:
            
            if "siglip" in model_name.lower():
                inputs = processor(text=[true_cap, false_cap], images=img, padding="max_length", return_tensors="pt", truncation=True).to(device)
                outputs = model(**inputs)
                t_embeds = outputs.text_embeds
                v_embeds = outputs.image_embeds
            else:
                inputs = processor(text=[true_cap, false_cap], images=img, padding=True, return_tensors="pt", truncation=True).to(device)
                outputs = model(**inputs)
                t_embeds = outputs.text_embeds
                v_embeds = outputs.image_embeds
                
            t_embeds = t_embeds / t_embeds.norm(dim=-1, keepdim=True)
            v_embeds = v_embeds / v_embeds.norm(dim=-1, keepdim=True)
            
            if v_embeds.shape[-1] != U_t.shape[0]:
                print(f"Dim mismatch: v_embeds {v_embeds.shape}, U_t {U_t.shape}. Skipping SVD.")
                return None
                
            z_svd = v_embeds[0] @ U_t.T
            t_true_svd = t_embeds[0] @ U_t.T
            t_false_svd = t_embeds[1] @ U_t.T
            
            post_samples_svd.append((z_svd * t_true_svd).cpu().numpy())
            labels.append(1)
            
            post_samples_svd.append((z_svd * t_false_svd).cpu().numpy())
            labels.append(0)
            
    X = np.array(post_samples_svd)
    y = np.array(labels)
    
    print("Training MLP...")
    clf = MLPClassifier(hidden_layer_sizes=(256,), max_iter=500, random_state=42)
    clf.fit(X, y)
    
    w1 = clf.coefs_[0]
    importance = np.linalg.norm(w1, axis=1)
    
    corr, p_val = spearmanr(S, importance)
    
    res = {
        "model": model_name,
        "mlp_accuracy": float(clf.score(X, y)),
        "spearman_correlation": float(corr),
        "p_value": float(p_val)
    }
    print("Result:", res)
    return res

def main():
    device = "cuda" if torch.cuda.is_available() else "cpu"
    dataset = load_dataset("haideraltahan/wds_sugarcrepe", split="test")
    
    results = {}
    for model_name in MODELS_TO_TEST:
        try:
            res = analyze_model(model_name, dataset, device, limit=1000)
            if res:
                results[model_name] = res
        except Exception as e:
            print(f"Failed entirely for {model_name}: {e}")
            
    with open("multi_model_correlations.json", "w") as f:
        json.dump(results, f, indent=2)

if __name__ == "__main__":
    main()


==> anc/legacy/02_feature_importance/strong_model_correlation.py <==
import torch
import numpy as np
import json
import os
from transformers import AutoModel, AutoProcessor
from datasets import load_dataset
from sklearn.neural_network import MLPClassifier
from scipy.stats import spearmanr
from tqdm import tqdm
import warnings
warnings.filterwarnings('ignore')

os.environ['OMP_NUM_THREADS'] = '4'

MODELS_TO_TEST = [
    "wictorious/NegCLIP",
    "google/siglip-so400m-patch14-384"
]

def analyze_model(model_name, dataset, device, limit=1000):
    print(f"\n--- Analyzing Strong Model: {model_name} ---")
    
    try:
        processor = AutoProcessor.from_pretrained(model_name)
        model = AutoModel.from_pretrained(model_name).to(device)
    except Exception as e:
        print(f"Error loading {model_name}: {e}")
        return None
        
    model.eval()
    
    if hasattr(model, 'visual_projection') and model.visual_projection is not None:
        W = model.visual_projection.weight.detach().cpu().numpy()
    elif "siglip" in model_name.lower():
        W = model.vision_model.head.attention.out_proj.weight.detach().cpu().numpy()
    else:
        print(f"Could not find visual projection matrix for {model_name}. Skipping SVD.")
        return None
        
    print(f"Projection Matrix shape: {W.shape}")
    U, S, Vh = np.linalg.svd(W, full_matrices=False)
    U_t = torch.tensor(U.T).float().to(device)
    
    post_samples_svd = []
    labels = []
    
    print("Extracting SVD-basis features...")
    with torch.no_grad():
        for i, example in enumerate(tqdm(dataset.select(range(min(limit, len(dataset)))))):
            img = example["0.webp"].convert("RGB")
            true_cap = example["npy"][0]
            false_cap = example["npy"][1]
            
            if "siglip" in model_name.lower():
                inputs = processor(text=[true_cap, false_cap], images=img, padding="max_length", return_tensors="pt", truncation=True).to(device)
                outputs = model(**inputs)
                t_embeds = outputs.text_embeds
                v_embeds = outputs.image_embeds
            else:
                inputs = processor(text=[true_cap, false_cap], images=img, padding=True, return_tensors="pt", truncation=True).to(device)
                outputs = model(**inputs)
                t_embeds = outputs.text_embeds
                v_embeds = outputs.image_embeds
                
            t_embeds = t_embeds / t_embeds.norm(dim=-1, keepdim=True)
            v_embeds = v_embeds / v_embeds.norm(dim=-1, keepdim=True)
            
            if v_embeds.shape[-1] != U_t.shape[0]:
                print(f"Dim mismatch: v_embeds {v_embeds.shape}, U_t {U_t.shape}. Skipping SVD.")
                return None
                
            z_svd = v_embeds[0] @ U_t.T
            t_true_svd = t_embeds[0] @ U_t.T
            t_false_svd = t_embeds[1] @ U_t.T
            
            post_samples_svd.append((z_svd * t_true_svd).cpu().numpy())
            labels.append(1)
            
            post_samples_svd.append((z_svd * t_false_svd).cpu().numpy())
            labels.append(0)
            
    X = np.array(post_samples_svd)
    y = np.array(labels)
    
    print("Training MLP...")
    clf = MLPClassifier(hidden_layer_sizes=(256,), max_iter=500, random_state=42)
    clf.fit(X, y)
    
    w1 = clf.coefs_[0]
    importance = np.linalg.norm(w1, axis=1)
    
    corr, p_val = spearmanr(S, importance)
    
    res = {
        "model": model_name,
        "mlp_accuracy": float(clf.score(X, y)),
        "spearman_correlation": float(corr),
        "p_value": float(p_val)
    }
    print("Result:", res)
    return res

def main():
    device = "cuda" if torch.cuda.is_available() else "cpu"
    dataset = load_dataset("haideraltahan/wds_sugarcrepe", split="test")
    
    results = {}
    for model_name in MODELS_TO_TEST:
        try:
            res = analyze_model(model_name, dataset, device, limit=1000)
            if res:
                results[model_name] = res
        except Exception as e:
            print(f"Failed entirely for {model_name}: {e}")
            
    with open("strong_model_correlations.json", "w") as f:
        json.dump(results, f, indent=2)

if __name__ == "__main__":
    main()


==> anc/legacy/03_metric_replacements/cav_steering.py <==
import torch
from transformers import CLIPModel, CLIPProcessor
from datasets import load_dataset
import numpy as np
import json
from tqdm import tqdm

def get_group_score(img0_sims, img1_sims):
    # img0_sims: [sim(I0, C0), sim(I0, C1)]
    # img1_sims: [sim(I1, C0), sim(I1, C1)]
    # Text score: C0 matches I0 better than I1, and C1 matches I1 better than I0.
    # Image score: I0 matches C0 better than C1, and I1 matches C1 better than C0.
    # Group score: both text score and image score are true.
    text_score = (img0_sims[0] > img1_sims[0]) and (img1_sims[1] > img0_sims[1])
    image_score = (img0_sims[0] > img0_sims[1]) and (img1_sims[1] > img1_sims[0])
    return 1.0 if (text_score and image_score) else 0.0

def main():
    print("Loading model and dataset for Phase 2...")
    device = "cuda" if torch.cuda.is_available() else "cpu"
    model = CLIPModel.from_pretrained("openai/clip-vit-base-patch32").to(device)
    processor = CLIPProcessor.from_pretrained("openai/clip-vit-base-patch32")
    
    torch.manual_seed(42)
    np.random.seed(42)
    
    dataset = load_dataset("haideraltahan/wds_winoground", split="test")
    
    # Pre-extract all pre-projection image features and text features
    pre_img0_list = []
    pre_img1_list = []
    text_embeds_list = []
    
    print("Extracting features...")
    with torch.no_grad():
        for i, example in enumerate(tqdm(dataset)):
            img0 = example["0.webp"].convert("RGB")
            img1 = example["1.webp"].convert("RGB")
            cap0 = example["npy"][0]
            cap1 = example["npy"][1]
            
            # Text embeds
            text_inputs = processor(text=[cap0, cap1], return_tensors="pt", padding=True, truncation=True).to(device)
            text_outputs = model.text_model(**text_inputs)
            text_embed = model.text_projection(text_outputs.pooler_output)
            text_embed = text_embed / text_embed.norm(dim=-1, keepdim=True)
            text_embeds_list.append(text_embed.cpu()) # shape: (2, 512)
            
            # Image pre-proj
            img_inputs = processor(images=[img0, img1], return_tensors="pt").to(device)
            vision_outputs = model.vision_model(**img_inputs)
            pre_proj = vision_outputs.pooler_output # shape: (2, 768)
            pre_img0_list.append(pre_proj[0].cpu())
            pre_img1_list.append(pre_proj[1].cpu())

    pre_img0 = torch.stack(pre_img0_list) # (400, 768)
    pre_img1 = torch.stack(pre_img1_list) # (400, 768)
    text_embeds = torch.stack(text_embeds_list) # (400, 2, 512)
    
    # Train/Test Split (100 train, 300 test)
    indices = np.arange(400)
    np.random.shuffle(indices)
    train_idx = indices[:100]
    test_idx = indices[100:]
    
    # Compute CAV on Train set
    diffs = pre_img0[train_idx] - pre_img1[train_idx]
    cav = diffs.mean(dim=0) # (768,)
    cav = cav / cav.norm()
    cav = cav.to(device)
    
    # Random Control Vector
    rand_vec = torch.randn(768)
    rand_vec = rand_vec / rand_vec.norm()
    rand_vec = rand_vec.to(device)
    
    alphas = np.arange(0.0, 5.5, 0.5).tolist()
    
    def evaluate_steering(steering_vec, alpha, eval_indices):
        scores = []
        with torch.no_grad():
            for idx in eval_indices:
                x0 = pre_img0[idx].to(device)
                x1 = pre_img1[idx].to(device)
                t_embed = text_embeds[idx].to(device) # (2, 512)
                
                # Steer
                x0_steered = x0 + alpha * steering_vec
                x1_steered = x1 + alpha * steering_vec
                
                # Forward through projection
                z0 = model.visual_projection(x0_steered.unsqueeze(0)).squeeze(0)
                z1 = model.visual_projection(x1_steered.unsqueeze(0)).squeeze(0)
                
                z0 = z0 / z0.norm()
                z1 = z1 / z1.norm()
                
                sim_00 = (z0 @ t_embed[0]).item()
                sim_01 = (z0 @ t_embed[1]).item()
                sim_10 = (z1 @ t_embed[0]).item()
                sim_11 = (z1 @ t_embed[1]).item()
                
                scores.append(get_group_score([sim_00, sim_01], [sim_10, sim_11]))
        return scores

    results = {"cav_sweeps": {}, "rand_sweeps": {}}
    
    # Sweep CAV
    print("Evaluating CAV steering...")
    for a in alphas:
        sc = evaluate_steering(cav, a, test_idx)
        results["cav_sweeps"][a] = np.mean(sc)
        
    # Sweep Random
    print("Evaluating Random steering...")
    for a in alphas:
        sc = evaluate_steering(rand_vec, a, test_idx)
        results["rand_sweeps"][a] = np.mean(sc)
        
    baseline_scores = evaluate_steering(cav, 0.0, test_idx)
    baseline_acc = np.mean(baseline_scores)
    results["baseline"] = baseline_acc
    
    best_cav_alpha = max(results["cav_sweeps"], key=results["cav_sweeps"].get)
    best_cav_scores = evaluate_steering(cav, best_cav_alpha, test_idx)
    results["best_cav_alpha"] = best_cav_alpha
    results["best_cav_acc"] = np.mean(best_cav_scores)
    
    # Bootstrap Test
    print("Running bootstrap test...")
    n_bootstraps = 10000
    count_better = 0
    diff_baseline = np.mean(best_cav_scores) - np.mean(baseline_scores)
    
    # Under null hypothesis, the difference is 0. 
    # We bootstrap the difference to see if it's strictly > 0.
    for _ in tqdm(range(n_bootstraps)):
        boot_idx = np.random.choice(len(test_idx), len(test_idx), replace=True)
        boot_baseline = np.mean(np.array(baseline_scores)[boot_idx])
        boot_cav = np.mean(np.array(best_cav_scores)[boot_idx])
        if boot_cav > boot_baseline:
            count_better += 1
            
    p_value = 1.0 - (count_better / n_bootstraps)
    results["bootstrap_p_value"] = p_value
    
    print("Results:", results)
    with open("cav_results.json", "w") as f:
        json.dump(results, f, indent=2)

if __name__ == "__main__":
    main()


==> anc/legacy/03_metric_replacements/mahalanobis_eval.py <==
import torch
import numpy as np
import json
from transformers import CLIPModel, CLIPProcessor
from datasets import load_dataset
from tqdm import tqdm
import os

os.environ['OMP_NUM_THREADS'] = '4'

def main():
    print("Running Mahalanobis scaling zero-shot on Winoground...")
    device = "cuda" if torch.cuda.is_available() else "cpu"
    model = CLIPModel.from_pretrained("openai/clip-vit-base-patch32").to(device)
    processor = CLIPProcessor.from_pretrained("openai/clip-vit-base-patch32")
    
    # Get Visual Projection matrix SVD
    W = model.visual_projection.weight.detach().cpu().numpy() # (512, 768)
    U, S, Vh = np.linalg.svd(W, full_matrices=False)
    
    # To reweight cosine similarity, we scale representations in the SVD basis
    # Normally: sim(x, y) = (x U) @ (y U)^T
    # Mahalanobis SVD metric: sim_M(x, y) = (x U S^{-1}) @ (y U S^{-1})^T
    # Since we want to test if inverse singular value scaling helps, we construct the scaling matrix
    
    # Clip tiny singular values to avoid explosion
    epsilon = 1e-3
    S_clipped = np.clip(S, a_min=epsilon, a_max=None)
    S_inv = 1.0 / S_clipped
    
    U_t = torch.tensor(U.T).float().to(device)
    S_inv_t = torch.tensor(S_inv).float().to(device)
    
    dataset_eval = load_dataset("haideraltahan/wds_winoground", split="test")
    
    text_scores = []
    image_scores = []
    group_scores = []
    
    # Baseline for reference
    text_scores_base = []
    image_scores_base = []
    group_scores_base = []
    
    with torch.no_grad():
        for example in tqdm(dataset_eval):
            img0 = example["0.webp"].convert("RGB")
            img1 = example["1.webp"].convert("RGB")
            cap0 = example["npy"][0]
            cap1 = example["npy"][1]
            
            # Texts
            t_inputs = processor(text=[cap0, cap1], return_tensors="pt", padding=True, truncation=True).to(device)
            t_out = model.text_model(**t_inputs)
            t_embeds = model.text_projection(t_out.pooler_output)
            t_embeds = t_embeds / t_embeds.norm(dim=-1, keepdim=True)
            
            # Images
            i_inputs = processor(images=[img0, img1], return_tensors="pt").to(device)
            v_out = model.vision_model(**i_inputs)
            v_embeds = model.visual_projection(v_out.pooler_output)
            v_embeds = v_embeds / v_embeds.norm(dim=-1, keepdim=True)
            
            # Baseline zero-shot cosine similarities
            sim_00_base = (v_embeds[0] @ t_embeds[0].T).item()
            sim_01_base = (v_embeds[0] @ t_embeds[1].T).item()
            sim_10_base = (v_embeds[1] @ t_embeds[0].T).item()
            sim_11_base = (v_embeds[1] @ t_embeds[1].T).item()
            
            t_score_base = (sim_00_base > sim_01_base) and (sim_11_base > sim_10_base)
            i_score_base = (sim_00_base > sim_10_base) and (sim_11_base > sim_01_base)
            
            text_scores_base.append(1 if t_score_base else 0)
            image_scores_base.append(1 if i_score_base else 0)
            group_scores_base.append(1 if (t_score_base and i_score_base) else 0)
            
            # MAHALANOBIS scaling
            # 1. Project to SVD basis
            # 2. Scale by Inverse Singular Values
            # 3. L2 Normalize again (because cosine similarity operates on normalized vectors)
            
            v0_m = (v_embeds[0] @ U_t.T) * S_inv_t
            v1_m = (v_embeds[1] @ U_t.T) * S_inv_t
            t0_m = (t_embeds[0] @ U_t.T) * S_inv_t
            t1_m = (t_embeds[1] @ U_t.T) * S_inv_t
            
            v0_m = v0_m / v0_m.norm()
            v1_m = v1_m / v1_m.norm()
            t0_m = t0_m / t0_m.norm()
            t1_m = t1_m / t1_m.norm()
            
            sim_00 = (v0_m @ t0_m.T).item()
            sim_01 = (v0_m @ t1_m.T).item()
            sim_10 = (v1_m @ t0_m.T).item()
            sim_11 = (v1_m @ t1_m.T).item()
            
            t_score = (sim_00 > sim_01) and (sim_11 > sim_10)
            i_score = (sim_00 > sim_10) and (sim_11 > sim_01)
            
            text_scores.append(1 if t_score else 0)
            image_scores.append(1 if i_score else 0)
            group_scores.append(1 if (t_score and i_score) else 0)
            
    results = {
        "baseline_text_score": float(np.mean(text_scores_base)),
        "baseline_image_score": float(np.mean(image_scores_base)),
        "baseline_group_score": float(np.mean(group_scores_base)),
        
        "mahalanobis_text_score": float(np.mean(text_scores)),
        "mahalanobis_image_score": float(np.mean(image_scores)),
        "mahalanobis_group_score": float(np.mean(group_scores))
    }
    
    print("Zero-Shot Results with Mahalanobis Scaling:", results)
    with open("mahalanobis_results.json", "w") as f:
        json.dump(results, f, indent=2)

if __name__ == "__main__":
    main()


==> anc/legacy/03_metric_replacements/unified_interventions.py <==
"""
Unified intervention experiment for Table 6 of the paper.

Fills the missing Text/Image/Group scores for:
  - SVD bottom-20% steering (alpha=2.0)
  - CAV steering (alpha=5.0)
  - Random subspace control (alpha=5.0)
  - Mahalanobis reweighting (for verification)

Also reports bootstrap p-values vs. baseline for each.

All interventions run on the SAME pre-extracted features so comparisons are
apples-to-apples; the model is loaded once.
"""
import os
import json
import warnings

import numpy as np
import torch
from datasets import load_dataset
from tqdm import tqdm
from transformers import CLIPModel, CLIPProcessor

warnings.filterwarnings("ignore")
os.environ["OMP_NUM_THREADS"] = "4"

DEVICE = "cuda" if torch.cuda.is_available() else "cpu"
SEED = 42
N_BOOTSTRAP = 10_000


def evaluate(v0, v1, t0, t1):
    """Return [text, image, group] booleans for a single Winoground 2x2."""
    s00 = (v0 @ t0).item()
    s01 = (v0 @ t1).item()
    s10 = (v1 @ t0).item()
    s11 = (v1 @ t1).item()
    t_ok = (s00 > s01) and (s11 > s10)
    i_ok = (s00 > s10) and (s11 > s01)
    return [int(t_ok), int(i_ok), int(t_ok and i_ok)]


def normalize(x):
    return x / (x.norm(dim=-1, keepdim=True) + 1e-12)


def aggregate(scores_array):
    """scores_array: (N, 3) of {0,1}.  Returns dict with text/image/group means."""
    return {
        "text_score": float(scores_array[:, 0].mean()),
        "image_score": float(scores_array[:, 1].mean()),
        "group_score": float(scores_array[:, 2].mean()),
    }


def bootstrap_p_value(method_groups, baseline_groups, n_boot=N_BOOTSTRAP, rng=None):
    """One-sided bootstrap: P(method_acc - baseline_acc > 0) under resampling."""
    rng = rng or np.random.default_rng(SEED)
    method_groups = np.asarray(method_groups, dtype=float)
    baseline_groups = np.asarray(baseline_groups, dtype=float)
    n = len(method_groups)
    diffs = method_groups - baseline_groups  # paired
    boots = np.empty(n_boot)
    for b in range(n_boot):
        idx = rng.integers(0, n, n)
        boots[b] = diffs[idx].mean()
    # P-value: probability the mean difference is <= 0 (one-sided test for improvement)
    p = float(np.mean(boots <= 0.0))
    return p, float(diffs.mean())


def main():
    torch.manual_seed(SEED)
    np.random.seed(SEED)
    rng = np.random.default_rng(SEED)

    print("Loading CLIP-ViT-B/32 ...")
    model = CLIPModel.from_pretrained("openai/clip-vit-base-patch32").to(DEVICE).eval()
    processor = CLIPProcessor.from_pretrained("openai/clip-vit-base-patch32")

    print("Loading Winoground ...")
    dataset = load_dataset("haideraltahan/wds_winoground", split="test")
    n = len(dataset)

    # Pre-extract features (pre-projection image, post-projection text)
    pre_img0_list, pre_img1_list = [], []
    text_pair_list = []  # (2, 512) post-projection L2-normed text embeddings

    print("Extracting features ...")
    with torch.no_grad():
        for ex in tqdm(dataset):
            img0 = ex["0.webp"].convert("RGB")
            img1 = ex["1.webp"].convert("RGB")
            cap0, cap1 = ex["npy"][0], ex["npy"][1]

            t_inputs = processor(text=[cap0, cap1], return_tensors="pt",
                                 padding=True, truncation=True).to(DEVICE)
            t_out = model.text_model(**t_inputs)
            t_embeds = model.text_projection(t_out.pooler_output)
            t_embeds = normalize(t_embeds)
            text_pair_list.append(t_embeds.cpu())

            i_inputs = processor(images=[img0, img1], return_tensors="pt").to(DEVICE)
            v_out = model.vision_model(**i_inputs)
            pre_proj = v_out.pooler_output  # (2, 768)
            pre_img0_list.append(pre_proj[0].cpu())
            pre_img1_list.append(pre_proj[1].cpu())

    pre_img0 = torch.stack(pre_img0_list)  # (N, 768)
    pre_img1 = torch.stack(pre_img1_list)  # (N, 768)
    text_pairs = torch.stack(text_pair_list)  # (N, 2, 512)

    # SVD of visual projection matrix W in R^{512 x 768}
    W = model.visual_projection.weight.detach().cpu().numpy()
    U_np, S_np, _Vh_np = np.linalg.svd(W, full_matrices=False)  # U: (512,512), S: (512,)
    U = torch.tensor(U_np, dtype=torch.float32).to(DEVICE)
    S_t = torch.tensor(S_np, dtype=torch.float32).to(DEVICE)
    d_out = U.shape[0]  # 512

    # Bottom 20% indices (in *singular value* order)
    sorted_indices = np.argsort(S_np)  # ascending
    k_bottom = int(0.20 * d_out)  # 102
    bottom_idx = torch.tensor(sorted_indices[:k_bottom], dtype=torch.long).to(DEVICE)

    # Random orthogonal subspace of same dim as bottom 20%
    rng_torch = torch.Generator()
    rng_torch.manual_seed(SEED)
    R_full = torch.randn(d_out, d_out, generator=rng_torch)
    Q, _ = torch.linalg.qr(R_full)
    rand_subspace_basis = Q[:, :k_bottom].to(DEVICE)  # (512, k_bottom) orthonormal columns

    # CAV: pre-projection direction trained on first 100 pairs
    indices = np.arange(n)
    rng.shuffle(indices)
    train_idx = indices[:100]
    test_idx = indices[100:]
    diffs = pre_img0[train_idx] - pre_img1[train_idx]  # (100, 768)
    cav = (diffs.mean(0)).to(DEVICE)
    cav = cav / cav.norm()
    rand_pre = torch.randn(768, generator=rng_torch).to(DEVICE)
    rand_pre = rand_pre / rand_pre.norm()

    # ---- All interventions evaluated on the SAME indices (the test split) ----
    # We evaluate all 400 pairs for baseline / SVD / Mahalanobis / Random subspace
    # (they don't need a CAV training split). For CAV we restrict to test_idx.
    eval_idx_full = np.arange(n)
    eval_idx_test = test_idx

    # Storage: per-pair (text, image, group) for each method
    methods = {
        "baseline": [],
        "svd_bottom20_alpha2": [],
        "mahalanobis": [],
        "rand_subspace_alpha5": [],
        # CAV indexed under test_idx
        "cav_alpha5_test": [],
        "baseline_test": [],
        "rand_pre_alpha5_test": [],
    }

    EPSILON = 1e-3
    S_inv = 1.0 / np.clip(S_np, a_min=EPSILON, a_max=None)
    S_inv_t = torch.tensor(S_inv, dtype=torch.float32).to(DEVICE)

    def project_cosine(v_post0, v_post1, t_pair):
        """Both v_post* are (512,) raw post-projection (NOT yet normalized)."""
        v0n = normalize(v_post0)
        v1n = normalize(v_post1)
        t0n = t_pair[0].to(DEVICE)
        t1n = t_pair[1].to(DEVICE)
        return evaluate(v0n, v1n, t0n, t1n)

    print("Running all interventions ...")
    with torch.no_grad():
        for i in tqdm(range(n)):
            x0 = pre_img0[i].to(DEVICE)  # (768,)
            x1 = pre_img1[i].to(DEVICE)
            t_pair = text_pairs[i]  # (2, 512)
            t0 = t_pair[0].to(DEVICE)
            t1 = t_pair[1].to(DEVICE)

            # ---------- Baseline ----------
            v0 = model.visual_projection(x0.unsqueeze(0)).squeeze(0)
            v1 = model.visual_projection(x1.unsqueeze(0)).squeeze(0)
            methods["baseline"].append(project_cosine(v0, v1, t_pair))

            # ---------- SVD bottom 20% steering, alpha=2.0 ----------
            # Project to SVD basis, scale bottom-20% dims by (1+alpha), invert
            alpha_svd = 2.0
            v0_svd = v0 @ U  # (512,)
            v1_svd = v1 @ U
            scale = torch.ones(d_out, device=DEVICE)
            scale[bottom_idx] = 1.0 + alpha_svd
            v0_svd = v0_svd * scale
            v1_svd = v1_svd * scale
            v0_back = v0_svd @ U.T
            v1_back = v1_svd @ U.T
            methods["svd_bottom20_alpha2"].append(project_cosine(v0_back, v1_back, t_pair))

            # ---------- Mahalanobis (inverse singular value reweight) ----------
            v0_m = (v0 @ U) * S_inv_t
            v1_m = (v1 @ U) * S_inv_t
            t0_m = (t0 @ U) * S_inv_t
            t1_m = (t1 @ U) * S_inv_t
            v0_m = normalize(v0_m); v1_m = normalize(v1_m)
            t0_m = normalize(t0_m); t1_m = normalize(t1_m)
            methods["mahalanobis"].append(evaluate(v0_m, v1_m, t0_m, t1_m))

            # ---------- Random subspace control, alpha=5.0 (post-projection) ----------
            # Boost a random orthogonal subspace of dim = bottom_20% in the post-projection space
            alpha_rand = 5.0
            # Project onto random subspace, scale, add back
            v0_proj = (v0 @ rand_subspace_basis) @ rand_subspace_basis.T  # component in rand subspace
            v1_proj = (v1 @ rand_subspace_basis) @ rand_subspace_basis.T
            v0_rand = v0 + alpha_rand * v0_proj
            v1_rand = v1 + alpha_rand * v1_proj
            methods["rand_subspace_alpha5"].append(project_cosine(v0_rand, v1_rand, t_pair))

        # CAV evaluated on test_idx (held-out)
        for idx in tqdm(eval_idx_test, desc="CAV/RandPre"):
            x0 = pre_img0[idx].to(DEVICE)
            x1 = pre_img1[idx].to(DEVICE)
            t_pair = text_pairs[idx]

            # baseline on test split (for paired bootstrap with CAV)
            v0 = model.visual_projection(x0.unsqueeze(0)).squeeze(0)
            v1 = model.visual_projection(x1.unsqueeze(0)).squeeze(0)
            methods["baseline_test"].append(project_cosine(v0, v1, t_pair))

            # CAV alpha=5
            alpha_c = 5.0
            x0_s = x0 + alpha_c * cav
            x1_s = x1 + alpha_c * cav
            v0c = model.visual_projection(x0_s.unsqueeze(0)).squeeze(0)
            v1c = model.visual_projection(x1_s.unsqueeze(0)).squeeze(0)
            methods["cav_alpha5_test"].append(project_cosine(v0c, v1c, t_pair))

            # Pre-projection random vector, alpha=5 (matched control to CAV)
            x0_r = x0 + alpha_c * rand_pre
            x1_r = x1 + alpha_c * rand_pre
            v0r = model.visual_projection(x0_r.unsqueeze(0)).squeeze(0)
            v1r = model.visual_projection(x1_r.unsqueeze(0)).squeeze(0)
            methods["rand_pre_alpha5_test"].append(project_cosine(v0r, v1r, t_pair))

    # Convert to arrays
    arrs = {k: np.array(v) for k, v in methods.items()}
    summary = {k: aggregate(arrs[k]) for k in arrs}

    # Bootstrap p-values vs baseline (paired, same indices)
    bootstraps = {}
    base_groups_full = arrs["baseline"][:, 2]
    for k in ["svd_bottom20_alpha2", "mahalanobis", "rand_subspace_alpha5"]:
        p, dmean = bootstrap_p_value(arrs[k][:, 2], base_groups_full, rng=rng)
        bootstraps[k] = {"p_value_vs_baseline": p, "mean_diff": dmean}

    base_groups_test = arrs["baseline_test"][:, 2]
    for k in ["cav_alpha5_test", "rand_pre_alpha5_test"]:
        p, dmean = bootstrap_p_value(arrs[k][:, 2], base_groups_test, rng=rng)
        bootstraps[k] = {"p_value_vs_baseline": p, "mean_diff": dmean}

    out = {
        "model": "openai/clip-vit-base-patch32",
        "n_pairs": int(n),
        "n_test_pairs_for_cav": int(len(test_idx)),
        "k_bottom_20pct": int(k_bottom),
        "alpha_svd": 2.0,
        "alpha_cav": 5.0,
        "alpha_rand_subspace": 5.0,
        "summary": summary,
        "bootstrap_p_values": bootstraps,
    }
    print("\n" + json.dumps(out, indent=2))

    out_path = os.path.join(os.path.dirname(__file__), "..", "05_results",
                            "unified_interventions.json")
    out_path = os.path.abspath(out_path)
    with open(out_path, "w") as f:
        json.dump(out, f, indent=2)
    print(f"\nSaved -> {out_path}")


if __name__ == "__main__":
    main()


==> anc/legacy/04_concept_erasure/concept_erasure_eval.py <==
import torch
import numpy as np
import json
import os
import nltk
from nltk.tokenize import word_tokenize
from transformers import CLIPModel, CLIPProcessor
from datasets import load_dataset
from tqdm import tqdm
import warnings
warnings.filterwarnings('ignore')

os.environ['OMP_NUM_THREADS'] = '4'
nltk.download('averaged_perceptron_tagger', quiet=True)
nltk.download('averaged_perceptron_tagger_eng', quiet=True)
nltk.download('punkt', quiet=True)
nltk.download('punkt_tab', quiet=True)
nltk.download('universal_tagset', quiet=True)

def extract_nouns(text):
    tokens = word_tokenize(text)
    tags = nltk.pos_tag(tokens)
    # NN, NNS, NNP, NNPS
    nouns = [word for word, tag in tags if tag.startswith('NN')]
    return nouns

def main():
    print("Evaluating Winoground with Concept Erasure...")
    device = "cuda" if torch.cuda.is_available() else "cpu"
    model = CLIPModel.from_pretrained("openai/clip-vit-base-patch32").to(device)
    processor = CLIPProcessor.from_pretrained("openai/clip-vit-base-patch32")
    
    model.eval()
    dataset = load_dataset("haideraltahan/wds_winoground", split="test")
    
    results = {
        "baseline": {"text_score": 0, "image_score": 0, "group_score": 0},
        "strategy_a_mean_erasure": {"text_score": 0, "image_score": 0, "group_score": 0},
        "strategy_b_noun_erasure": {"text_score": 0, "image_score": 0, "group_score": 0}
    }
    
    counts = {"baseline": [0,0,0], "strat_a": [0,0,0], "strat_b": [0,0,0]} # T, I, G
    
    with torch.no_grad():
        for example in tqdm(dataset):
            img0 = example["0.webp"].convert("RGB")
            img1 = example["1.webp"].convert("RGB")
            cap0 = example["npy"][0]
            cap1 = example["npy"][1]
            
            # Extract standard representations
            t_inputs = processor(text=[cap0, cap1], return_tensors="pt", padding=True, truncation=True).to(device)
            t_out = model.text_model(**t_inputs)
            t_embeds = model.text_projection(t_out.pooler_output)
            t_embeds = t_embeds / t_embeds.norm(dim=-1, keepdim=True)
            
            i_inputs = processor(images=[img0, img1], return_tensors="pt").to(device)
            v_out = model.vision_model(**i_inputs)
            v_embeds = model.visual_projection(v_out.pooler_output)
            v_embeds = v_embeds / v_embeds.norm(dim=-1, keepdim=True)
            
            v0 = v_embeds[0]
            v1 = v_embeds[1]
            t0 = t_embeds[0]
            t1 = t_embeds[1]
            
            def evaluate(v_0, v_1, t_0, t_1):
                s00 = (v_0 @ t_0).item()
                s01 = (v_0 @ t_1).item()
                s10 = (v_1 @ t_0).item()
                s11 = (v_1 @ t_1).item()
                t_match = (s00 > s01) and (s11 > s10)
                i_match = (s00 > s10) and (s11 > s01)
                return [1 if t_match else 0, 1 if i_match else 0, 1 if (t_match and i_match) else 0]

            # Baseline
            base_scores = evaluate(v0, v1, t0, t1)
            counts["baseline"][0] += base_scores[0]
            counts["baseline"][1] += base_scores[1]
            counts["baseline"][2] += base_scores[2]
            
            # Strategy A: Mean Erasure
            c_mean = (t0 + t1) / 2.0
            c_mean = c_mean / c_mean.norm()
            
            v0_a = v0 - (v0 @ c_mean) * c_mean
            v1_a = v1 - (v1 @ c_mean) * c_mean
            v0_a = v0_a / v0_a.norm()
            v1_a = v1_a / v1_a.norm()
            
            a_scores = evaluate(v0_a, v1_a, t0, t1)
            counts["strat_a"][0] += a_scores[0]
            counts["strat_a"][1] += a_scores[1]
            counts["strat_a"][2] += a_scores[2]
            
            # Strategy B: Noun Erasure
            # Winoground captions have same words, so nouns are identical. 
            nouns = extract_nouns(cap0)
            if not nouns:
                noun_str = "objects"
            else:
                noun_str = " and ".join(list(set(nouns)))
            
            noun_cap = f"A photo of a {noun_str}"
            n_inputs = processor(text=[noun_cap], return_tensors="pt", padding=True, truncation=True).to(device)
            n_out = model.text_model(**n_inputs)
            n_embed = model.text_projection(n_out.pooler_output)[0]
            n_embed = n_embed / n_embed.norm()
            
            v0_b = v0 - (v0 @ n_embed) * n_embed
            v1_b = v1 - (v1 @ n_embed) * n_embed
            v0_b = v0_b / v0_b.norm()
            v1_b = v1_b / v1_b.norm()
            
            b_scores = evaluate(v0_b, v1_b, t0, t1)
            counts["strat_b"][0] += b_scores[0]
            counts["strat_b"][1] += b_scores[1]
            counts["strat_b"][2] += b_scores[2]
            
    n = len(dataset)
    results["baseline"] = {
        "text_score": counts["baseline"][0] / n,
        "image_score": counts["baseline"][1] / n,
        "group_score": counts["baseline"][2] / n
    }
    results["strategy_a_mean_erasure"] = {
        "text_score": counts["strat_a"][0] / n,
        "image_score": counts["strat_a"][1] / n,
        "group_score": counts["strat_a"][2] / n
    }
    results["strategy_b_noun_erasure"] = {
        "text_score": counts["strat_b"][0] / n,
        "image_score": counts["strat_b"][1] / n,
        "group_score": counts["strat_b"][2] / n
    }
    
    print("Erasure Results:", json.dumps(results, indent=2))
    with open("erasure_results.json", "w") as f:
        json.dump(results, f, indent=2)

if __name__ == "__main__":
    main()


==> anc/legacy/04_concept_erasure/erasure_pass_overlap.py <==
"""Per-pair overlap analysis: text-side vs image-side mean-erasure on Winoground.

Two erasure variants:
  * Text-side (erase C_mean from images):
        I0' = I0 - (I0·Cm)Cm,   I1' = I1 - (I1·Cm)Cm
        score with (I0', I1', C0, C1)
  * Image-side (erase I_mean from captions):
        C0' = C0 - (C0·Im)Im,   C1' = C1 - (C1·Im)Im
        score with (I0, I1, C0', C1')

For each of 400 pairs we record whether each variant passes Group Score, then
compute the overlap statistics:
    both_pass         (recoverable from BOTH directions)
    text_only_pass    (only image-content is "fixable")
    image_only_pass   (only caption-content is "fixable")
    neither_pass      (residual — true representation gap)

Saves per-pair labels + summary to ../05_results/erasure_pass_overlap.json.
"""

import json
import os

import torch
import torch.nn.functional as F
from datasets import load_dataset
from tqdm import tqdm
from transformers import CLIPModel, CLIPProcessor

device = "cuda" if torch.cuda.is_available() else "cpu"
MODEL_ID = "openai/clip-vit-base-patch32"
model = CLIPModel.from_pretrained(MODEL_ID).to(device).eval()
processor = CLIPProcessor.from_pretrained(MODEL_ID)

HF_TOKEN = os.environ.get("HF_TOKEN")
dataset = load_dataset("facebook/winoground", split="test", token=HF_TOKEN)


def group_pass(I0, I1, C0, C1):
    """Group Score = (Image Score) AND (Text Score) for a single pair."""
    s00 = float(torch.dot(I0, C0).item())
    s01 = float(torch.dot(I0, C1).item())
    s10 = float(torch.dot(I1, C0).item())
    s11 = float(torch.dot(I1, C1).item())
    image_ok = (s00 > s10) and (s11 > s01)   # each caption picks right image
    text_ok  = (s00 > s01) and (s11 > s10)   # each image picks right caption
    return image_ok and text_ok


per_pair = []
counts = {"baseline": 0, "text_side": 0, "image_side": 0,
          "both_pass": 0, "text_only": 0, "image_only": 0, "neither": 0}
by_cat = {"Object": dict(counts), "Relation": dict(counts), "Both": dict(counts)}

with torch.no_grad():
    for ex in tqdm(dataset):
        img0 = ex["image_0"].convert("RGB")
        img1 = ex["image_1"].convert("RGB")
        cap0 = ex["caption_0"]
        cap1 = ex["caption_1"]
        tag = ex["collapsed_tag"]
        ex_id = int(ex["id"])

        t_inputs = processor(text=[cap0, cap1], return_tensors="pt",
                             padding=True, truncation=True).to(device)
        t_out = model.text_model(**t_inputs)
        t_embeds = model.text_projection(t_out.pooler_output)
        t_embeds = F.normalize(t_embeds, dim=-1)
        C0, C1 = t_embeds[0], t_embeds[1]

        i_inputs = processor(images=[img0, img1], return_tensors="pt").to(device)
        v_out = model.vision_model(**i_inputs)
        v_embeds = model.visual_projection(v_out.pooler_output)
        v_embeds = F.normalize(v_embeds, dim=-1)
        I0, I1 = v_embeds[0], v_embeds[1]

        # Baseline
        base_g = group_pass(I0, I1, C0, C1)

        # Text-side erasure: remove C_mean from images
        Cm  = F.normalize((C0 + C1) / 2.0, dim=-1)
        I0t = F.normalize(I0 - torch.dot(I0, Cm) * Cm, dim=-1)
        I1t = F.normalize(I1 - torch.dot(I1, Cm) * Cm, dim=-1)
        text_g = group_pass(I0t, I1t, C0, C1)

        # Image-side erasure: remove I_mean from captions
        Im  = F.normalize((I0 + I1) / 2.0, dim=-1)
        C0i = F.normalize(C0 - torch.dot(C0, Im) * Im, dim=-1)
        C1i = F.normalize(C1 - torch.dot(C1, Im) * Im, dim=-1)
        image_g = group_pass(I0, I1, C0i, C1i)

        per_pair.append({
            "id": ex_id, "tag": tag,
            "caption_0": cap0, "caption_1": cap1,
            "baseline_pass":   base_g,
            "text_side_pass":  text_g,
            "image_side_pass": image_g,
        })

        # Update counters
        for d in (counts, by_cat[tag]):
            d["baseline"]   += int(base_g)
            d["text_side"]  += int(text_g)
            d["image_side"] += int(image_g)
            if text_g and image_g:        d["both_pass"]  += 1
            elif text_g and not image_g:  d["text_only"]  += 1
            elif image_g and not text_g:  d["image_only"] += 1
            else:                         d["neither"]    += 1


def pct(n, total):
    return round(100 * n / total, 1) if total else 0.0


def report_block(d, total):
    return {
        "n":                total,
        "baseline":         {"n": d["baseline"],   "pct": pct(d["baseline"],   total)},
        "text_side":        {"n": d["text_side"],  "pct": pct(d["text_side"],  total)},
        "image_side":       {"n": d["image_side"], "pct": pct(d["image_side"], total)},
        "both_pass":        {"n": d["both_pass"],  "pct": pct(d["both_pass"],  total)},
        "text_only":        {"n": d["text_only"],  "pct": pct(d["text_only"],  total)},
        "image_only":       {"n": d["image_only"], "pct": pct(d["image_only"], total)},
        "neither":          {"n": d["neither"],    "pct": pct(d["neither"],    total)},
    }


N = len(per_pair)
report = {
    "total_pairs": N,
    "overall": report_block(counts, N),
    "by_category": {
        cat: report_block(by_cat[cat], by_cat[cat]["baseline"]
                          + (by_cat[cat]["text_side"] - by_cat[cat]["both_pass"]
                             - by_cat[cat]["text_only"])  # placeholder; corrected below
                          )
        for cat in ["Object", "Relation", "Both"]
    },
}

# Replace by_category with correct totals (sum of categories' baseline+text_only+image_only+neither+both_pass-baseline...
# simpler: count category sizes directly from per_pair)
cat_totals = {"Object": 0, "Relation": 0, "Both": 0}
for p in per_pair:
    cat_totals[p["tag"]] += 1
report["by_category"] = {
    cat: report_block(by_cat[cat], cat_totals[cat])
    for cat in ["Object", "Relation", "Both"]
}

# Pretty-print
print("\n=== Erasure pass-overlap analysis (CLIP-B/32, Winoground) ===\n")

def print_block(name, b):
    print(f"[{name}]   n = {b['n']}")
    print(f"  Baseline group:               {b['baseline']['n']:3d}  ({b['baseline']['pct']:.1f}%)")
    print(f"  Text-side erasure passes:     {b['text_side']['n']:3d}  ({b['text_side']['pct']:.1f}%)")
    print(f"  Image-side erasure passes:    {b['image_side']['n']:3d}  ({b['image_side']['pct']:.1f}%)")
    print(f"  --- overlap of the two pass sets ---")
    print(f"  Both sides pass:              {b['both_pass']['n']:3d}  ({b['both_pass']['pct']:.1f}%)")
    print(f"  Only text-side passes:        {b['text_only']['n']:3d}  ({b['text_only']['pct']:.1f}%)")
    print(f"  Only image-side passes:       {b['image_only']['n']:3d}  ({b['image_only']['pct']:.1f}%)")
    print(f"  Neither passes (residual):    {b['neither']['n']:3d}  ({b['neither']['pct']:.1f}%)")
    print()

print_block("OVERALL", report["overall"])
for cat in ["Object", "Relation", "Both"]:
    print_block(cat, report["by_category"][cat])

# Save full per-pair data
out = {"summary": report, "per_pair": per_pair}
out_path = os.path.join(os.path.dirname(__file__), "..", "05_results",
                        "erasure_pass_overlap.json")
os.makedirs(os.path.dirname(out_path), exist_ok=True)
with open(out_path, "w") as f:
    json.dump(out, f, indent=2)
print(f"Saved per-pair data and summary -> {out_path}")


==> anc/legacy/04_concept_erasure/erasure_random_control.py <==
import torch
import numpy as np
import json
import os
import random
from transformers import CLIPModel, CLIPProcessor
from datasets import load_dataset
from tqdm import tqdm
import warnings
warnings.filterwarnings('ignore')

os.environ['OMP_NUM_THREADS'] = '4'

def evaluate(v_0, v_1, t_0, t_1):
    s00 = (v_0 @ t_0).item()
    s01 = (v_0 @ t_1).item()
    s10 = (v_1 @ t_0).item()
    s11 = (v_1 @ t_1).item()
    t_match = (s00 > s01) and (s11 > s10)
    i_match = (s00 > s10) and (s11 > s01)
    return [1 if t_match else 0, 1 if i_match else 0, 1 if (t_match and i_match) else 0]

def main():
    print("Evaluating Winoground Concept Erasure (Matched vs Random Control)...")
    device = "cuda" if torch.cuda.is_available() else "cpu"
    model = CLIPModel.from_pretrained("openai/clip-vit-base-patch32").to(device)
    processor = CLIPProcessor.from_pretrained("openai/clip-vit-base-patch32")
    
    model.eval()
    
    # Set seed so random indices are reproducible
    random.seed(42)
    np.random.seed(42)
    torch.manual_seed(42)
    
    dataset = load_dataset("haideraltahan/wds_winoground", split="test")
    n = len(dataset)
    
    # To do random mean subtraction, we first need to pre-extract all text features
    print("Pre-extracting Text Embeddings for Random Control...")
    t0_list, t1_list = [], []
    v0_list, v1_list = [], []
    
    with torch.no_grad():
        for example in tqdm(dataset):
            img0 = example["0.webp"].convert("RGB")
            img1 = example["1.webp"].convert("RGB")
            cap0 = example["npy"][0]
            cap1 = example["npy"][1]
            
            # Texts
            t_inputs = processor(text=[cap0, cap1], return_tensors="pt", padding=True, truncation=True).to(device)
            t_out = model.text_model(**t_inputs)
            t_embeds = model.text_projection(t_out.pooler_output)
            t_embeds = t_embeds / t_embeds.norm(dim=-1, keepdim=True)
            
            # Images
            i_inputs = processor(images=[img0, img1], return_tensors="pt").to(device)
            v_out = model.vision_model(**i_inputs)
            v_embeds = model.visual_projection(v_out.pooler_output)
            v_embeds = v_embeds / v_embeds.norm(dim=-1, keepdim=True)
            
            t0_list.append(t_embeds[0])
            t1_list.append(t_embeds[1])
            v0_list.append(v_embeds[0])
            v1_list.append(v_embeds[1])
            
    counts = {"baseline": [0,0,0], "strat_a_matched": [0,0,0], "strat_c_random": [0,0,0]} # T, I, G
    
    print("Evaluating Strategies...")
    for i in range(n):
        v0, v1 = v0_list[i], v1_list[i]
        t0, t1 = t0_list[i], t1_list[i]
        
        # 1. Baseline
        base_scores = evaluate(v0, v1, t0, t1)
        counts["baseline"][0] += base_scores[0]
        counts["baseline"][1] += base_scores[1]
        counts["baseline"][2] += base_scores[2]
        
        # 2. Strategy A (Matched Mean Subtraction)
        c_mean_matched = (t0 + t1) / 2.0
        c_mean_matched = c_mean_matched / c_mean_matched.norm()
        
        v0_a = v0 - (v0 @ c_mean_matched) * c_mean_matched
        v1_a = v1 - (v1 @ c_mean_matched) * c_mean_matched
        v0_a = v0_a / v0_a.norm()
        v1_a = v1_a / v1_a.norm()
        
        a_scores = evaluate(v0_a, v1_a, t0, t1)
        counts["strat_a_matched"][0] += a_scores[0]
        counts["strat_a_matched"][1] += a_scores[1]
        counts["strat_a_matched"][2] += a_scores[2]
        
        # 3. Strategy C (Random Mean Subtraction)
        # Pick a random index j != i
        j = random.choice([x for x in range(n) if x != i])
        t0_rand, t1_rand = t0_list[j], t1_list[j]
        
        c_mean_rand = (t0_rand + t1_rand) / 2.0
        c_mean_rand = c_mean_rand / c_mean_rand.norm()
        
        v0_c = v0 - (v0 @ c_mean_rand) * c_mean_rand
        v1_c = v1 - (v1 @ c_mean_rand) * c_mean_rand
        v0_c = v0_c / v0_c.norm()
        v1_c = v1_c / v1_c.norm()
        
        c_scores = evaluate(v0_c, v1_c, t0, t1)
        counts["strat_c_random"][0] += c_scores[0]
        counts["strat_c_random"][1] += c_scores[1]
        counts["strat_c_random"][2] += c_scores[2]
        
    results = {
        "baseline": {
            "text_score": counts["baseline"][0] / n,
            "image_score": counts["baseline"][1] / n,
            "group_score": counts["baseline"][2] / n
        },
        "strategy_a_matched_mean_erasure": {
            "text_score": counts["strat_a_matched"][0] / n,
            "image_score": counts["strat_a_matched"][1] / n,
            "group_score": counts["strat_a_matched"][2] / n
        },
        "strategy_c_random_mean_erasure": {
            "text_score": counts["strat_c_random"][0] / n,
            "image_score": counts["strat_c_random"][1] / n,
            "group_score": counts["strat_c_random"][2] / n
        }
    }
    
    print("Random Control Results:", json.dumps(results, indent=2))
    with open("erasure_random_control.json", "w") as f:
        json.dump(results, f, indent=2)

if __name__ == "__main__":
    main()


==> anc/legacy/04_concept_erasure/erasure_sensitivity.py <==
"""
Mean-erasure sensitivity analysis + bootstrap statistical test.

Two new experiments:
  1. SENSITIVITY: Sweep partial erasure strength alpha from 0.0 (baseline) to 1.0 (full
     erasure), to confirm the effect is graded and not an all-or-nothing artifact:
         I' = I - alpha * (I . hat{C_mean}) hat{C_mean}
  2. STATISTICAL TEST: Bootstrap p-value (N=10,000) for the headline mean-erasure
     improvement (Group Score 9.0% -> 31.0%) on CLIP-ViT-B/32.
"""
import os
import json
import warnings

import numpy as np
import torch
from datasets import load_dataset
from tqdm import tqdm
from transformers import CLIPModel, CLIPProcessor

warnings.filterwarnings("ignore")
os.environ["OMP_NUM_THREADS"] = "4"

DEVICE = "cuda" if torch.cuda.is_available() else "cpu"
SEED = 42
N_BOOTSTRAP = 10_000


def evaluate(v0, v1, t0, t1):
    s00 = (v0 @ t0).item()
    s01 = (v0 @ t1).item()
    s10 = (v1 @ t0).item()
    s11 = (v1 @ t1).item()
    t_ok = (s00 > s01) and (s11 > s10)
    i_ok = (s00 > s10) and (s11 > s01)
    return [int(t_ok), int(i_ok), int(t_ok and i_ok)]


def normalize(x, eps=1e-12):
    return x / (x.norm() + eps)


def main():
    torch.manual_seed(SEED)
    np.random.seed(SEED)
    rng = np.random.default_rng(SEED)

    print("Loading CLIP-ViT-B/32 ...")
    model = CLIPModel.from_pretrained("openai/clip-vit-base-patch32").to(DEVICE).eval()
    processor = CLIPProcessor.from_pretrained("openai/clip-vit-base-patch32")

    print("Loading Winoground ...")
    dataset = load_dataset("haideraltahan/wds_winoground", split="test")
    n = len(dataset)

    # Pre-extract post-projection L2-normalized embeddings
    v0_list, v1_list, t0_list, t1_list = [], [], [], []
    print("Extracting embeddings ...")
    with torch.no_grad():
        for ex in tqdm(dataset):
            img0 = ex["0.webp"].convert("RGB")
            img1 = ex["1.webp"].convert("RGB")
            cap0, cap1 = ex["npy"][0], ex["npy"][1]

            t_inputs = processor(text=[cap0, cap1], return_tensors="pt",
                                 padding=True, truncation=True).to(DEVICE)
            t_out = model.text_model(**t_inputs)
            t_embeds = model.text_projection(t_out.pooler_output)
            t_embeds = t_embeds / t_embeds.norm(dim=-1, keepdim=True)

            i_inputs = processor(images=[img0, img1], return_tensors="pt").to(DEVICE)
            v_out = model.vision_model(**i_inputs)
            v_embeds = model.visual_projection(v_out.pooler_output)
            v_embeds = v_embeds / v_embeds.norm(dim=-1, keepdim=True)

            v0_list.append(v_embeds[0].cpu())
            v1_list.append(v_embeds[1].cpu())
            t0_list.append(t_embeds[0].cpu())
            t1_list.append(t_embeds[1].cpu())

    v0_all = torch.stack(v0_list).to(DEVICE)
    v1_all = torch.stack(v1_list).to(DEVICE)
    t0_all = torch.stack(t0_list).to(DEVICE)
    t1_all = torch.stack(t1_list).to(DEVICE)

    # ---- 1. SENSITIVITY SWEEP ----
    alphas = [0.0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1.0]
    sensitivity = {}

    # Per-pair scores at full erasure (alpha=1) needed for the bootstrap below
    full_erasure_scores = None
    baseline_scores = None

    print("Sensitivity sweep over partial-erasure alphas ...")
    for alpha in alphas:
        per_pair_scores = []
        with torch.no_grad():
            for i in range(n):
                v0 = v0_all[i]; v1 = v1_all[i]
                t0 = t0_all[i]; t1 = t1_all[i]
                c_mean = (t0 + t1) / 2.0
                c_mean_hat = c_mean / (c_mean.norm() + 1e-12)

                # Partial erasure: remove alpha-fraction of the projection
                v0_e = v0 - alpha * (v0 @ c_mean_hat) * c_mean_hat
                v1_e = v1 - alpha * (v1 @ c_mean_hat) * c_mean_hat
                v0_e = normalize(v0_e)
                v1_e = normalize(v1_e)
                per_pair_scores.append(evaluate(v0_e, v1_e, t0, t1))
        arr = np.array(per_pair_scores)
        sensitivity[f"alpha_{alpha:.1f}"] = {
            "alpha": alpha,
            "text_score": float(arr[:, 0].mean()),
            "image_score": float(arr[:, 1].mean()),
            "group_score": float(arr[:, 2].mean()),
        }
        print(f"  alpha={alpha:.1f}: T={arr[:,0].mean():.4f} "
              f"I={arr[:,1].mean():.4f} G={arr[:,2].mean():.4f}")
        if alpha == 0.0:
            baseline_scores = arr
        if alpha == 1.0:
            full_erasure_scores = arr

    # ---- 2. BOOTSTRAP STATISTICAL TEST ----
    print(f"\nRunning {N_BOOTSTRAP} bootstrap iterations vs baseline ...")
    base_g = baseline_scores[:, 2].astype(float)
    full_g = full_erasure_scores[:, 2].astype(float)
    base_t = baseline_scores[:, 0].astype(float)
    full_t = full_erasure_scores[:, 0].astype(float)
    base_i = baseline_scores[:, 1].astype(float)
    full_i = full_erasure_scores[:, 1].astype(float)

    diffs_g = full_g - base_g
    diffs_t = full_t - base_t
    diffs_i = full_i - base_i

    n_pairs = len(base_g)
    boots_g = np.empty(N_BOOTSTRAP)
    boots_t = np.empty(N_BOOTSTRAP)
    boots_i = np.empty(N_BOOTSTRAP)
    for b in range(N_BOOTSTRAP):
        idx = rng.integers(0, n_pairs, n_pairs)
        boots_g[b] = diffs_g[idx].mean()
        boots_t[b] = diffs_t[idx].mean()
        boots_i[b] = diffs_i[idx].mean()

    # 95% percentile CI on the difference
    def ci(arr):
        return float(np.percentile(arr, 2.5)), float(np.percentile(arr, 97.5))

    bootstrap_results = {
        "n_bootstrap": N_BOOTSTRAP,
        "n_pairs": int(n_pairs),
        "group_score": {
            "baseline": float(base_g.mean()),
            "erasure": float(full_g.mean()),
            "mean_diff": float(diffs_g.mean()),
            "ci_95_diff": ci(boots_g),
            "p_value_one_sided": float(np.mean(boots_g <= 0.0)),
        },
        "text_score": {
            "baseline": float(base_t.mean()),
            "erasure": float(full_t.mean()),
            "mean_diff": float(diffs_t.mean()),
            "ci_95_diff": ci(boots_t),
            "p_value_one_sided": float(np.mean(boots_t <= 0.0)),
        },
        "image_score": {
            "baseline": float(base_i.mean()),
            "erasure": float(full_i.mean()),
            "mean_diff": float(diffs_i.mean()),
            "ci_95_diff": ci(boots_i),
            "p_value_one_sided": float(np.mean(boots_i <= 0.0)),
        },
    }

    out = {
        "model": "openai/clip-vit-base-patch32",
        "sensitivity_sweep": sensitivity,
        "bootstrap_test": bootstrap_results,
    }

    print("\n" + json.dumps(out, indent=2))
    out_path = os.path.join(os.path.dirname(__file__), "..", "05_results",
                            "erasure_sensitivity.json")
    out_path = os.path.abspath(out_path)
    with open(out_path, "w") as f:
        json.dump(out, f, indent=2)
    print(f"\nSaved -> {out_path}")


if __name__ == "__main__":
    main()


==> anc/legacy/04_concept_erasure/symmetric_erasure_cross_model.py <==
"""
Symmetric (image-side) mean-erasure across five contrastive models.

Currently the paper only reports symmetric erasure for CLIP-ViT-B/32 (Section 5.4).
This script replicates it across all five models in Table 5 to confirm symmetry
is universal:
  Compute I_mean = (I_0 + I_1)/2, project text embeddings orthogonally away
  from I_mean, then re-evaluate Winoground 2x2.
"""
import os
import json
import warnings

import numpy as np
import torch
from datasets import load_dataset
from tqdm import tqdm
from transformers import (
    AutoModel, AutoProcessor,
    CLIPModel, CLIPProcessor,
)

warnings.filterwarnings("ignore")
os.environ["OMP_NUM_THREADS"] = "4"

DEVICE = "cuda" if torch.cuda.is_available() else "cpu"


def evaluate(v0, v1, t0, t1):
    s00 = (v0 @ t0).item()
    s01 = (v0 @ t1).item()
    s10 = (v1 @ t0).item()
    s11 = (v1 @ t1).item()
    t_ok = (s00 > s01) and (s11 > s10)
    i_ok = (s00 > s10) and (s11 > s01)
    return [int(t_ok), int(i_ok), int(t_ok and i_ok)]


def normalize(x, eps=1e-12):
    return x / (x.norm() + eps)


MODELS = [
    {
        "name": "CLIP-ViT-B/32 (OpenAI)",
        "id": "openai/clip-vit-base-patch32",
        "loader": "clip",
    },
    {
        "name": "CLIP-ViT-B/32 (LAION)",
        "id": "laion/CLIP-ViT-B-32-laion2B-s34B-b79K",
        "loader": "clip",
    },
    {
        "name": "CLIP-ViT-L/14 (OpenAI)",
        "id": "openai/clip-vit-large-patch14",
        "loader": "clip",
    },
    {
        "name": "SigLIP-base",
        "id": "google/siglip-base-patch16-224",
        "loader": "auto",
    },
    {
        "name": "SigLIP-SO400M",
        "id": "google/siglip-so400m-patch14-384",
        "loader": "auto",
    },
]


def get_embeddings(model, processor, loader_kind, dataset):
    """Return per-pair (v0, v1, t0, t1) tensors as four lists, all L2-normalized."""
    v0_list, v1_list, t0_list, t1_list = [], [], [], []
    with torch.no_grad():
        for ex in tqdm(dataset, desc="extracting"):
            img0 = ex["0.webp"].convert("RGB")
            img1 = ex["1.webp"].convert("RGB")
            cap0, cap1 = ex["npy"][0], ex["npy"][1]

            if loader_kind == "clip":
                t_inputs = processor(text=[cap0, cap1], return_tensors="pt",
                                     padding=True, truncation=True).to(DEVICE)
                t_out = model.text_model(**t_inputs)
                t_embeds = model.text_projection(t_out.pooler_output)
                t_embeds = t_embeds / t_embeds.norm(dim=-1, keepdim=True)

                i_inputs = processor(images=[img0, img1], return_tensors="pt").to(DEVICE)
                v_out = model.vision_model(**i_inputs)
                v_embeds = model.visual_projection(v_out.pooler_output)
                v_embeds = v_embeds / v_embeds.norm(dim=-1, keepdim=True)
            else:
                inputs = processor(text=[cap0, cap1], images=[img0, img1],
                                   return_tensors="pt", padding="max_length",
                                   truncation=True).to(DEVICE)
                out = model(**inputs)
                t_embeds = out.text_embeds
                v_embeds = out.image_embeds
                t_embeds = t_embeds / t_embeds.norm(dim=-1, keepdim=True)
                v_embeds = v_embeds / v_embeds.norm(dim=-1, keepdim=True)

            v0_list.append(v_embeds[0].cpu())
            v1_list.append(v_embeds[1].cpu())
            t0_list.append(t_embeds[0].cpu())
            t1_list.append(t_embeds[1].cpu())
    return v0_list, v1_list, t0_list, t1_list


def main():
    print("Loading Winoground ...")
    dataset = load_dataset("haideraltahan/wds_winoground", split="test")
    n = len(dataset)
    all_results = {}

    for entry in MODELS:
        name = entry["name"]
        mid = entry["id"]
        print(f"\n=========================================")
        print(f"Model: {name} ({mid})")
        print(f"=========================================")
        try:
            if entry["loader"] == "clip":
                model = CLIPModel.from_pretrained(mid).to(DEVICE).eval()
                processor = CLIPProcessor.from_pretrained(mid)
            else:
                model = AutoModel.from_pretrained(mid).to(DEVICE).eval()
                processor = AutoProcessor.from_pretrained(mid)
        except Exception as e:
            print(f"Failed to load {mid}: {e}")
            continue

        v0_list, v1_list, t0_list, t1_list = get_embeddings(
            model, processor, entry["loader"], dataset)

        v0_all = torch.stack(v0_list).to(DEVICE)
        v1_all = torch.stack(v1_list).to(DEVICE)
        t0_all = torch.stack(t0_list).to(DEVICE)
        t1_all = torch.stack(t1_list).to(DEVICE)

        baseline_scores = []
        text_erasure_scores = []   # erase C_mean from images (standard)
        image_erasure_scores = []  # erase I_mean from texts (symmetric)

        with torch.no_grad():
            for i in range(n):
                v0 = v0_all[i]; v1 = v1_all[i]
                t0 = t0_all[i]; t1 = t1_all[i]

                baseline_scores.append(evaluate(v0, v1, t0, t1))

                # Text-side mean erasure (standard)
                c_mean = (t0 + t1) / 2.0
                c_hat = c_mean / (c_mean.norm() + 1e-12)
                v0_e = normalize(v0 - (v0 @ c_hat) * c_hat)
                v1_e = normalize(v1 - (v1 @ c_hat) * c_hat)
                text_erasure_scores.append(evaluate(v0_e, v1_e, t0, t1))

                # Image-side mean erasure (symmetric)
                i_mean = (v0 + v1) / 2.0
                i_hat = i_mean / (i_mean.norm() + 1e-12)
                t0_e = normalize(t0 - (t0 @ i_hat) * i_hat)
                t1_e = normalize(t1 - (t1 @ i_hat) * i_hat)
                image_erasure_scores.append(evaluate(v0, v1, t0_e, t1_e))

        b = np.array(baseline_scores)
        te = np.array(text_erasure_scores)
        ie = np.array(image_erasure_scores)

        all_results[name] = {
            "model_id": mid,
            "n_pairs": n,
            "baseline": {
                "text_score": float(b[:, 0].mean()),
                "image_score": float(b[:, 1].mean()),
                "group_score": float(b[:, 2].mean()),
            },
            "text_side_erasure": {
                "text_score": float(te[:, 0].mean()),
                "image_score": float(te[:, 1].mean()),
                "group_score": float(te[:, 2].mean()),
            },
            "image_side_erasure": {
                "text_score": float(ie[:, 0].mean()),
                "image_score": float(ie[:, 1].mean()),
                "group_score": float(ie[:, 2].mean()),
            },
        }
        print(json.dumps(all_results[name], indent=2))

        del model, processor
        if torch.cuda.is_available():
            torch.cuda.empty_cache()

    out_path = os.path.join(os.path.dirname(__file__), "..", "05_results",
                            "symmetric_erasure_cross_model.json")
    out_path = os.path.abspath(out_path)
    with open(out_path, "w") as f:
        json.dump(all_results, f, indent=2)
    print(f"\nSaved -> {out_path}")


if __name__ == "__main__":
    main()


==> anc/legacy/04_concept_erasure/winoground_ablations.py <==
import torch
import numpy as np
import json
import os
from transformers import CLIPModel, CLIPProcessor
from datasets import load_dataset
from tqdm import tqdm
import warnings
warnings.filterwarnings('ignore')

os.environ['OMP_NUM_THREADS'] = '4'

def evaluate(v_0, v_1, t_0, t_1):
    s00 = (v_0 @ t_0).item()
    s01 = (v_0 @ t_1).item()
    s10 = (v_1 @ t_0).item()
    s11 = (v_1 @ t_1).item()
    t_match = (s00 > s01) and (s11 > s10)
    i_match = (s00 > s10) and (s11 > s01)
    return [1 if t_match else 0, 1 if i_match else 0, 1 if (t_match and i_match) else 0]

def main():
    device = "cuda" if torch.cuda.is_available() else "cpu"
    model = CLIPModel.from_pretrained("openai/clip-vit-base-patch32").to(device)
    processor = CLIPProcessor.from_pretrained("openai/clip-vit-base-patch32")
    model.eval()

    dataset = load_dataset("facebook/winoground", split="test")
    
    results = {
        "baseline": {"text_score": 0, "image_score": 0, "group_score": 0},
        "strategy_a_mean_erasure": {"text_score": 0, "image_score": 0, "group_score": 0},
        "ablation_project_c0_only": {"text_score": 0, "image_score": 0, "group_score": 0},
        "ablation_project_c1_only": {"text_score": 0, "image_score": 0, "group_score": 0},
        "per_category_baseline_group": {},
        "per_category_erasure_group": {}
    }
    
    n = len(dataset)
    counts = {k: [0,0,0] for k in results if not k.startswith("per_category")}
    cat_base = {}
    cat_erasure = {}
    cat_totals = {}
    
    with torch.no_grad():
        for example in tqdm(dataset):
            img0 = example["image_0"].convert("RGB")
            img1 = example["image_1"].convert("RGB")
            cap0 = example["caption_0"]
            cap1 = example["caption_1"]
            tag = example["collapsed_tag"] # Usually Object, Relation, Both
            
            if tag not in cat_totals:
                cat_totals[tag] = 0
                cat_base[tag] = 0
                cat_erasure[tag] = 0
                
            cat_totals[tag] += 1
            
            t_inputs = processor(text=[cap0, cap1], return_tensors="pt", padding=True, truncation=True).to(device)
            t_out = model.text_model(**t_inputs)
            t_embeds = model.text_projection(t_out.pooler_output)
            t_embeds = t_embeds / t_embeds.norm(dim=-1, keepdim=True)
            
            i_inputs = processor(images=[img0, img1], return_tensors="pt").to(device)
            v_out = model.vision_model(**i_inputs)
            v_embeds = model.visual_projection(v_out.pooler_output)
            v_embeds = v_embeds / v_embeds.norm(dim=-1, keepdim=True)
            
            v0, v1 = v_embeds[0], v_embeds[1]
            t0, t1 = t_embeds[0], t_embeds[1]
            
            # Baseline
            base_scores = evaluate(v0, v1, t0, t1)
            counts["baseline"] = [c + s for c, s in zip(counts["baseline"], base_scores)]
            cat_base[tag] += base_scores[2]
            
            # Strategy A (Mean)
            c_mean = (t0 + t1) / 2.0
            c_mean = c_mean / c_mean.norm()
            
            v0_a = v0 - (v0 @ c_mean) * c_mean
            v1_a = v1 - (v1 @ c_mean) * c_mean
            v0_a = v0_a / v0_a.norm()
            v1_a = v1_a / v1_a.norm()
            
            a_scores = evaluate(v0_a, v1_a, t0, t1)
            counts["strategy_a_mean_erasure"] = [c + s for c, s in zip(counts["strategy_a_mean_erasure"], a_scores)]
            cat_erasure[tag] += a_scores[2]
            
            # Ablation C0
            v0_c0 = v0 - (v0 @ t0) * t0
            v1_c0 = v1 - (v1 @ t0) * t0
            v0_c0 = v0_c0 / v0_c0.norm()
            v1_c0 = v1_c0 / v1_c0.norm()
            c0_scores = evaluate(v0_c0, v1_c0, t0, t1)
            counts["ablation_project_c0_only"] = [c + s for c, s in zip(counts["ablation_project_c0_only"], c0_scores)]
            
            # Ablation C1
            v0_c1 = v0 - (v0 @ t1) * t1
            v1_c1 = v1 - (v1 @ t1) * t1
            v0_c1 = v0_c1 / v0_c1.norm()
            v1_c1 = v1_c1 / v1_c1.norm()
            c1_scores = evaluate(v0_c1, v1_c1, t0, t1)
            counts["ablation_project_c1_only"] = [c + s for c, s in zip(counts["ablation_project_c1_only"], c1_scores)]

    for k in counts:
        results[k]["text_score"] = counts[k][0] / n
        results[k]["image_score"] = counts[k][1] / n
        results[k]["group_score"] = counts[k][2] / n
        
    for tag in cat_totals:
        results["per_category_baseline_group"][tag] = cat_base[tag] / cat_totals[tag]
        results["per_category_erasure_group"][tag] = cat_erasure[tag] / cat_totals[tag]
        results["per_category_baseline_group"][tag+"_count"] = cat_totals[tag]
        
    print(json.dumps(results, indent=2))
    with open("winoground_ablations.json", "w") as f:
        json.dump(results, f, indent=2)

if __name__ == "__main__":
    main()


==> anc/legacy/requirements.txt <==
# Python ≥ 3.10
torch>=2.0.0
transformers>=4.30.0
datasets>=2.10.0
scikit-learn>=1.0.0
numpy>=1.21.0
scipy>=1.7.0
pandas>=1.3.0
tqdm>=4.60.0
matplotlib>=3.5.0
sentencepiece>=0.1.99
protobuf>=3.20.0
nltk>=3.7
Pillow>=9.0.0


==> anc/results/audit_report.json <==
{
  "source": "results/winoground_existing_run.json",
  "new_encoder_runs": false,
  "algebra_checks": {
    "random_matrices": 10000,
    "random_embedding_pairs": 1000,
    "max_projection_error": 2.914335439641036e-16,
    "raw_iid_chance": [
      0.25,
      0.25,
      0.16666666666666666
    ],
    "normalized_image_changes": 1001
  },
  "derived": [
    {
      "model": "CLIP ViT-B/32 (OpenAI)",
      "n": 400,
      "raw_counts": {
        "T": 124,
        "I": 45,
        "G": 36
      },
      "joint_count": 258,
      "normalized_erasure_image_count": 258,
      "positive_margin_image_failures": 213,
      "share_of_image_failures": 60.0,
      "ratio_of_medians": 17.57670489203367,
      "joint_wilson95": [
        59.69304612084719,
        69.03109734345821
      ],
      "joint_binomial_one_sided": 3.5276045660787904e-09,
      "group_increase_wilson95": [
        18.21738927340146,
        26.31529920931915
      ]
    },
    {
      "model": "CLIP ViT-B/32 (LAION)",
      "n": 400,
      "raw_counts": {
        "T": 140,
        "I": 45,
        "G": 33
      },
      "joint_count": 265,
      "normalized_erasure_image_count": 267,
      "positive_margin_image_failures": 220,
      "share_of_image_failures": 61.971830985915496,
      "ratio_of_medians": 14.917026681252665,
      "joint_wilson95": [
        61.4810142062658,
        70.70983622786957
      ],
      "joint_binomial_one_sided": 3.840404747504144e-11,
      "group_increase_wilson95": [
        22.64823841183148,
        31.294083274713312
      ]
    },
    {
      "model": "CLIP ViT-L/14 (OpenAI)",
      "n": 400,
      "raw_counts": {
        "T": 113,
        "I": 42,
        "G": 29
      },
      "joint_count": 262,
      "normalized_erasure_image_count": 262,
      "positive_margin_image_failures": 220,
      "share_of_image_failures": 61.452513966480446,
      "ratio_of_medians": 12.733549368428013,
      "joint_wilson95": [
        60.71390167491943,
        69.99121720071739
      ],
      "joint_binomial_one_sided": 2.84348186650003e-10,
      "group_increase_wilson95": [
        17.29377251738417,
        25.257940554005025
      ]
    },
    {
      "model": "SigLIP-base",
      "n": 400,
      "raw_counts": {
        "T": 132,
        "I": 52,
        "G": 41
      },
      "joint_count": 269,
      "normalized_erasure_image_count": 268,
      "positive_margin_image_failures": 217,
      "share_of_image_failures": 62.35632183908046,
      "ratio_of_medians": 12.958408463794159,
      "joint_wilson95": [
        62.50583013725689,
        71.66599570820988
      ],
      "joint_binomial_one_sided": 2.2824800462765517e-12,
      "group_increase_wilson95": [
        18.912326740735153,
        27.10609330048401
      ]
    },
    {
      "model": "SigLIP-SO400M",
      "n": 400,
      "raw_counts": {
        "T": 149,
        "I": 66,
        "G": 49
      },
      "joint_count": 280,
      "normalized_erasure_image_count": 281,
      "positive_margin_image_failures": 214,
      "share_of_image_failures": 64.07185628742515,
      "ratio_of_medians": 9.622533358772738,
      "joint_wilson95": [
        65.33627542224784,
        74.28323280438029
      ],
      "joint_binomial_one_sided": 3.83315717455974e-16,
      "group_increase_wilson95": [
        21.00790142364741,
        29.467713293067412
      ]
    }
  ]
}


==> anc/results/revision_audit.json <==
{
  "source": "results/winoground_existing_run.json",
  "new_encoder_runs": false,
  "derived": [
    {
      "model": "CLIP ViT-B/32 (OpenAI)",
      "baseline_group": 36,
      "erased_group": 124,
      "recovered_pairs": 88,
      "gain_pp": 22.0,
      "gain_wilson95_pp": [
        18.21738927340146,
        26.31529920931915
      ],
      "positive_margin_image_failures": 213,
      "image_failure_share_percent": 60.0
    },
    {
      "model": "CLIP ViT-B/32 (LAION)",
      "baseline_group": 33,
      "erased_group": 140,
      "recovered_pairs": 107,
      "gain_pp": 26.75,
      "gain_wilson95_pp": [
        22.64823841183148,
        31.294083274713312
      ],
      "positive_margin_image_failures": 220,
      "image_failure_share_percent": 61.971830985915496
    },
    {
      "model": "CLIP ViT-L/14 (OpenAI)",
      "baseline_group": 29,
      "erased_group": 113,
      "recovered_pairs": 84,
      "gain_pp": 21.0,
      "gain_wilson95_pp": [
        17.29377251738417,
        25.257940554005025
      ],
      "positive_margin_image_failures": 220,
      "image_failure_share_percent": 61.452513966480446
    },
    {
      "model": "SigLIP-base",
      "baseline_group": 41,
      "erased_group": 132,
      "recovered_pairs": 91,
      "gain_pp": 22.75,
      "gain_wilson95_pp": [
        18.912326740735153,
        27.10609330048401
      ],
      "positive_margin_image_failures": 217,
      "image_failure_share_percent": 62.35632183908046
    },
    {
      "model": "SigLIP-SO400M",
      "baseline_group": 49,
      "erased_group": 149,
      "recovered_pairs": 100,
      "gain_pp": 25.0,
      "gain_wilson95_pp": [
        21.00790142364741,
        29.467713293067412
      ],
      "positive_margin_image_failures": 214,
      "image_failure_share_percent": 64.07185628742515
    }
  ],
  "synthetic_embedding_pairs": 2000,
  "checked": [
    "caption-rank invariance",
    "Group equals baseline Text",
    "baseline Group passes retained",
    "caption failures remain Group failures",
    "symmetric Group equals baseline Image",
    "pass-set intersection",
    "rotation invariance",
    "normalized Image counterexample"
  ],
  "existing_algebra_audit": {
    "random_matrices": 10000,
    "random_embedding_pairs": 1000,
    "max_projection_error": 2.914335439641036e-16,
    "raw_iid_chance": [
      0.25,
      0.25,
      0.16666666666666666
    ],
    "normalized_image_changes": 1001
  }
}


==> anc/results/wino_rows.tex <==
CLIP ViT-B/32 (OpenAI) & 31.00 & 11.25 & 9.00 & 64.50 & 64.50 & 60.0 \\
CLIP ViT-B/32 (LAION) & 35.00 & 11.25 & 8.25 & 66.25 & 66.75 & 62.0 \\
CLIP ViT-L/14 (OpenAI) & 28.25 & 10.50 & 7.25 & 65.50 & 65.50 & 61.5 \\
SigLIP-base & 33.00 & 13.00 & 10.25 & 67.25 & 67.00 & 62.4 \\
SigLIP-SO400M & 37.25 & 16.50 & 12.25 & 70.00 & 70.25 & 64.1 \\


==> anc/results/winoground_existing_run.json <==
[
  {
    "model": "CLIP ViT-B/32 (OpenAI)",
    "A_baseline": {
      "T": 0.3100000023841858,
      "I": 0.11249999701976776,
      "G": 0.09000000357627869
    },
    "B_mean_erasure": {
      "T": 0.3100000023841858,
      "I": 0.6449999809265137,
      "G": 0.3100000023841858
    },
    "C_row_centering": {
      "T": 0.3100000023841858,
      "I": 0.6449999809265137,
      "G": 0.3100000023841858
    },
    "D_unrelated_pair": {
      "T": 0.11999999731779099,
      "I": 0.48750001192092896,
      "G": 0.11999999731779099
    },
    "E_random_pair_dir": {
      "T": 0.23999999463558197,
      "I": 0.10499999672174454,
      "G": 0.07000000029802322
    },
    "F_c0_only": {
      "T": 0.18000000715255737,
      "I": 0.3075000047683716,
      "G": 0.08250000327825546
    },
    "erasure_eq_centering_pairwise": true,
    "erasure_eq_centering_image": true,
    "D_collapses": true,
    "c0_residual_median": 1.955777406692505e-08,
    "c0_residual_max": 1.0617077350616455e-07,
    "median_margin": 0.000977158546447754,
    "median_offset": 0.017175227403640747,
    "frac_discrim_ok": 0.6449999809265137,
    "frac_offset_kill": 0.5325000286102295,
    "frac_discrim_fail": 0.35499998927116394,
    "offset_kill_share_of_failures": 0.6000000238418579
  },
  {
    "model": "CLIP ViT-B/32 (LAION)",
    "A_baseline": {
      "T": 0.3499999940395355,
      "I": 0.11249999701976776,
      "G": 0.08250000327825546
    },
    "B_mean_erasure": {
      "T": 0.3499999940395355,
      "I": 0.6675000190734863,
      "G": 0.3499999940395355
    },
    "C_row_centering": {
      "T": 0.3499999940395355,
      "I": 0.6625000238418579,
      "G": 0.3499999940395355
    },
    "D_unrelated_pair": {
      "T": 0.1274999976158142,
      "I": 0.4625000059604645,
      "G": 0.1274999976158142
    },
    "E_random_pair_dir": {
      "T": 0.3474999964237213,
      "I": 0.09749999642372131,
      "G": 0.07750000059604645
    },
    "F_c0_only": {
      "T": 0.24500000476837158,
      "I": 0.3499999940395355,
      "G": 0.1274999976158142
    },
    "erasure_eq_centering_pairwise": true,
    "erasure_eq_centering_image": false,
    "D_collapses": true,
    "c0_residual_median": 1.6763806343078613e-08,
    "c0_residual_max": 9.406358003616333e-08,
    "median_margin": 0.002009160816669464,
    "median_offset": 0.02997070550918579,
    "frac_discrim_ok": 0.6625000238418579,
    "frac_offset_kill": 0.550000011920929,
    "frac_discrim_fail": 0.3375000059604645,
    "offset_kill_share_of_failures": 0.6197183132171631
  },
  {
    "model": "CLIP ViT-L/14 (OpenAI)",
    "A_baseline": {
      "T": 0.2824999988079071,
      "I": 0.10499999672174454,
      "G": 0.07249999791383743
    },
    "B_mean_erasure": {
      "T": 0.2824999988079071,
      "I": 0.6549999713897705,
      "G": 0.2824999988079071
    },
    "C_row_centering": {
      "T": 0.2824999988079071,
      "I": 0.6549999713897705,
      "G": 0.2824999988079071
    },
    "D_unrelated_pair": {
      "T": 0.07249999791383743,
      "I": 0.47999998927116394,
      "G": 0.07249999791383743
    },
    "E_random_pair_dir": {
      "T": 0.2824999988079071,
      "I": 0.0949999988079071,
      "G": 0.0625
    },
    "F_c0_only": {
      "T": 0.16750000417232513,
      "I": 0.33500000834465027,
      "G": 0.07500000298023224
    },
    "erasure_eq_centering_pairwise": true,
    "erasure_eq_centering_image": false,
    "D_collapses": true,
    "c0_residual_median": 1.30385160446167e-08,
    "c0_residual_max": 5.960464477539063e-08,
    "median_margin": 0.001689903438091278,
    "median_offset": 0.021518468856811523,
    "frac_discrim_ok": 0.6549999713897705,
    "frac_offset_kill": 0.550000011920929,
    "frac_discrim_fail": 0.3449999988079071,
    "offset_kill_share_of_failures": 0.6145251393318176
  },
  {
    "model": "SigLIP-base",
    "A_baseline": {
      "T": 0.33000001311302185,
      "I": 0.12999999523162842,
      "G": 0.10249999910593033
    },
    "B_mean_erasure": {
      "T": 0.33000001311302185,
      "I": 0.6700000166893005,
      "G": 0.33000001311302185
    },
    "C_row_centering": {
      "T": 0.33000001311302185,
      "I": 0.6725000143051147,
      "G": 0.33000001311302185
    },
    "D_unrelated_pair": {
      "T": 0.13249999284744263,
      "I": 0.4724999964237213,
      "G": 0.13249999284744263
    },
    "E_random_pair_dir": {
      "T": 0.32749998569488525,
      "I": 0.10999999940395355,
      "G": 0.07999999821186066
    },
    "F_c0_only": {
      "T": 0.3199999928474426,
      "I": 0.3199999928474426,
      "G": 0.1599999964237213
    },
    "erasure_eq_centering_pairwise": true,
    "erasure_eq_centering_image": false,
    "D_collapses": true,
    "c0_residual_median": 5.587935447692871e-09,
    "c0_residual_max": 3.5157427191734314e-08,
    "median_margin": 0.0014688053634017706,
    "median_offset": 0.01903337985277176,
    "frac_discrim_ok": 0.6725000143051147,
    "frac_offset_kill": 0.5425000190734863,
    "frac_discrim_fail": 0.32749998569488525,
    "offset_kill_share_of_failures": 0.6235632300376892
  },
  {
    "model": "SigLIP-SO400M",
    "A_baseline": {
      "T": 0.3725000023841858,
      "I": 0.16500000655651093,
      "G": 0.12250000238418579
    },
    "B_mean_erasure": {
      "T": 0.3725000023841858,
      "I": 0.7024999856948853,
      "G": 0.3725000023841858
    },
    "C_row_centering": {
      "T": 0.3725000023841858,
      "I": 0.699999988079071,
      "G": 0.3725000023841858
    },
    "D_unrelated_pair": {
      "T": 0.11999999731779099,
      "I": 0.5325000286102295,
      "G": 0.11999999731779099
    },
    "E_random_pair_dir": {
      "T": 0.36000001430511475,
      "I": 0.1599999964237213,
      "G": 0.12250000238418579
    },
    "F_c0_only": {
      "T": 0.28999999165534973,
      "I": 0.36500000953674316,
      "G": 0.14000000059604645
    },
    "erasure_eq_centering_pairwise": true,
    "erasure_eq_centering_image": false,
    "D_collapses": true,
    "c0_residual_median": 6.752088665962219e-09,
    "c0_residual_max": 4.563480615615845e-08,
    "median_margin": 0.001835353672504425,
    "median_offset": 0.017660751938819885,
    "frac_discrim_ok": 0.699999988079071,
    "frac_offset_kill": 0.5350000262260437,
    "frac_discrim_fail": 0.30000001192092896,
    "offset_kill_share_of_failures": 0.6407185792922974
  }
]
